Inhomogeneous phases in the chirally imbalanced $2+1$-dimensional Gross-Neveu model and their absence in the continuum limit

We study the $\mu$-$\mu_{45}$-$T$ phase diagram of the $2+1$-dimensional Gross-Neveu model, where $\mu$ denotes the ordinary chemical potential, $\mu_{45}$ the chiral chemical potential and $T$ the temperature. We use the mean-field approximation and two different lattice regularizations with naive chiral fermions. An inhomogeneous phase at finite lattice spacing is found for one of the two regularizations. Our results suggest that there is no inhomogeneous phase in the continuum limit. We show that a chiral chemical potential is equivalent to an isospin chemical potential. Thus, all results presented in this work can also be interpreted in the context of isospin imbalance.

==> anc/hom_2d_compare_ntc4_80x80-ntc6_120x120.json <==
{
    "Disclaimer": "In order to keep the file short only data for mu_45 <= mu is included",
    "a [sigma0]": 0.2327,
    "L [sigma0]": 27.92,
    "Ns": 120,
    "columns": [
        "$\\mu/\\sigma_0$",
        "$\\mu_{45}/\\sigma_0$",
        "$T/\\sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.0,
            0.01250342511752854,
            0.025002552048354595,
            0.03750597716588313,
            0.04999220953660174,
            0.06249563465413027,
            0.07498616521155135,
            0.08745090664875753,
            0.0999457353928811,
            0.11241047683008727,
            0.12484513096037606,
            0.13730987239758224,
            0.14974882471457351,
            0.16216628609805234,
            0.17454076561450632,
            0.1869238415043653,
            0.19928542646071185,
            0.21162552048354596,
            0.22396991269308256,
            0.23622404298186697,
            0.2484781732706514,
            0.2607022162525184,
            0.27287897918065807,
            0.28502565480188036,
            0.2971723304231027,
            0.3092158495634654,
            0.3211562122229683,
            0.33315245130960364,
            0.3450240429818669,
            0.3567752854264606,
            0.3685093351242444,
            0.38023908663532563,
            0.3918141034251174,
            0.4032300873069173,
            0.41469335124244444,
            0.4259889858965748,
            0.43715567494963053,
            0.4482321020819341,
            0.4590936198791134,
            0.4700067159167225,
            0.4806017461383477,
            0.4911623908663531,
            0.5016671591672262,
            0.5118108797850905,
            0.5220190732034922,
            0.5319564808596372,
            0.5416274009402281,
            0.5513198119543316,
            0.5606253861652114,
            0.5698535930154465,
            0.0,
            0.014738482202820681,
            0.029476964405641362,
            0.044215446608462036,
            0.05896252518468769,
            0.07370960376091334,
            0.088456682337139,
            0.10321235728676961,
            0.11798952316991265,
            0.13276239086635322,
            0.14753096037609129,
            0.16233821356615172,
            0.1771325721961047,
            0.19191833445265274,
            0.20673418401611815,
            0.22155433176628606,
            0.23640026863666885,
            0.25119892545332434,
            0.26606205507051706,
            0.280865010073875,
            0.29571954331766276,
            0.31055258562793814,
            0.325372733378106,
            0.3401413028878441,
            0.354961450638012,
            0.3697343183344525,
            0.38447280053727323,
            0.39916830087306904,
            0.4138337139019475,
            0.42840456682337125,
            0.4429539288112826,
            0.45744311618535916,
            0.47185493619879104,
            0.48624956346541287,
            0.5004722632639353,
            0.514527333781061,
            0.5286081934184015,
            0.5424182672934854,
            0.5561294828744122,
            0.569698858294157,
            0.5831607790463397,
            0.596291739422431,
            0.6093797179314976,
            0.6221109469442577,
            0.6347691067830757,
            0.6470060443250502,
            0.6590882471457352,
            0.6709082605775687,
            0.6824445936870381,
            0.6938132975151107,
            0.0,
            0.01562820685023505,
            0.03126071188717259,
            0.04689751511081262,
            0.06253861652115512,
            0.07819691067830757,
            0.09386380120886498,
            0.10956077904633979,
            0.12526635325721958,
            0.14099771658831425,
            0.1567462726662189,
            0.17253781061114837,
            0.18835083948959028,
            0.20417246474143716,
            0.2200585627938213,
            0.23596185359301539,
            0.2518823371390194,
            0.2678458025520483,
            0.28384365345869705,
            0.2999016789791806,
            0.3159425117528542,
            0.332065010073875,
            0.3481832102081933,
            0.3642928139691067,
            0.38048408327736727,
            0.396623774345198,
            0.4128107454667561,
            0.42904069845533904,
            0.44521907320349213,
            0.461332975151108,
            0.47747696440564125,
            0.49358226997985216,
            0.509687575554063,
            0.5256166554734719,
            0.5415242444593685,
            0.5574146406984551,
            0.5731159167226325,
            0.5886925453324378,
            0.6041015446608461,
            0.6192870382807251,
            0.6344123572867695,
            0.6491766286098051,
            0.663846339825386,
            0.6781850906648756,
            0.6922487575554062,
            0.7059040967092005,
            0.7193230355943584,
            0.7325055742108796,
            0.7452067159167225,
            0.7575597044996639,
            0.0,
            0.016040832773673602,
            0.03209026192075218,
            0.048143989254533226,
            0.06421061114842173,
            0.08029872397582268,
            0.09640402955003356,
            0.11253942243116183,
            0.12869630624580253,
            0.14489187374076556,
            0.161126124916051,
            0.17740765614506374,
            0.19372787105439887,
            0.21009536601746132,
            0.22651014103425113,
            0.2429807924781732,
            0.2595073203492276,
            0.27609402283411677,
            0.29273660174613825,
            0.3094221625251846,
            0.3262022834116856,
            0.343003895231699,
            0.3599043653458696,
            0.3768220282068501,
            0.39380846205507036,
            0.4108722632639354,
            0.4279704499664203,
            0.4450600402955002,
            0.46225278710543977,
            0.47942834116856936,
            0.49658670248488906,
            0.5137794492948287,
            0.5309421087978508,
            0.5481348556077903,
            0.5651900604432504,
            0.582206581598388,
            0.599145735392881,
            0.6159473472128943,
            0.6326157152451308,
            0.6491809267965075,
            0.6654796507723302,
            0.6815290799194088,
            0.6973163196776357,
            0.7128026863666889,
            0.7279580926796505,
            0.7426535930154464,
            0.7571298858294155,
            0.7710903962390865,
            0.7846038952316989,
            0.7976274009402281,
            0.0,
            0.016251443922095363,
            0.03251148421759569,
            0.04878441907320348,
            0.06506595030221624,
            0.08137327065144391,
            0.09770208193418399,
            0.11407387508394894,
            0.13047575554063126,
            0.14691631967763596,
            0.16341276024177295,
            0.1799521826729348,
            0.19656037609133642,
            0.21322014775016784,
            0.22994869039623902,
            0.24674600402954996,
            0.2635991940899932,
            0.28055983881799856,
            0.29758925453324375,
            0.31469173942243106,
            0.33188878441907316,
            0.3491674949630624,
            0.3665063801208864,
            0.38395701813297506,
            0.4014893216924109,
            0.419094694425789,
            0.43682471457353916,
            0.45459341840161166,
            0.47243948959032894,
            0.490337139019476,
            0.5082347884486231,
            0.5262226997985223,
            0.5442192075218266,
            0.5622200134318333,
            0.5802165211551376,
            0.5982216252518467,
            0.6161235728676963,
            0.6338364002686365,
            0.6515664204163867,
            0.6690815312290126,
            0.6862871725990596,
            0.7034240429818668,
            0.7200924110141032,
            0.7365974479516452,
            0.752552316991269,
            0.7681633310946941,
            0.7833230355943583,
            0.798078710543989,
            0.8121853593015443,
            0.8257289456010743,
            0.0,
            0.016367494963062456,
            0.03273928811282739,
            0.04912827400940226,
            0.0655301544660846,
            0.08195782404298185,
            0.09841987911349898,
            0.11491202149093348,
            0.13144714573539285,
            0.14802955003357954,
            0.16467212894560102,
            0.1813705842847548,
            0.19813351242444588,
            0.2149695097380792,
            0.23189576897246467,
            0.2488779046339825,
            0.2659717931497649,
            0.2831301544660845,
            0.30039597044996635,
            0.31776064472800525,
            0.3352456682337138,
            0.35282525184687696,
            0.37049509738079234,
            0.38828529214237734,
            0.4061872397582269,
            0.42422672934855593,
            0.4423435862995298,
            0.46054640698455324,
            0.47889966420416374,
            0.4972873069173941,
            0.5157910006715916,
            0.5343978509066486,
            0.5529875083948957,
            0.5717190060443249,
            0.5904161182001342,
            0.609108932169241,
            0.627698589657488,
            0.6462968435191402,
            0.664847817327065,
            0.683188179986568,
            0.7013308260577568,
            0.7191296171927466,
            0.7368166554734719,
            0.7540523841504364,
            0.7708754869039622,
            0.7872171927468098,
            0.8030302216252516,
            0.8181340496977836,
            0.8327177971793147,
            0.8467599731363329,
            0.0,
            0.016431967763599727,
            0.03287253190060443,
            0.04932169241101409,
            0.06579664204163867,
            0.08229308260577567,
            0.09882390866353254,
            0.11539341840161178,
            0.13201450638012086,
            0.14868287441235722,
            0.16540711887172596,
            0.18220873069173937,
            0.1990662189388851,
            0.21602256548018797,
            0.23304338482202816,
            0.25017165883143044,
            0.26737730020147743,
            0.28470758898589654,
            0.3021324378777702,
            0.31965614506380113,
            0.33731309603760906,
            0.35509039623908656,
            0.37299664204163857,
            0.3910232370718602,
            0.4091916722632638,
            0.42748905305574203,
            0.4459153794492947,
            0.46449214237743436,
            0.48315486903962374,
            0.5019637340496976,
            0.5208843519140361,
            0.5399167226326392,
            0.5590737407656143,
            0.5782393552719945,
            0.5974866353257218,
            0.616768300873069,
            0.6360499664204162,
            0.6552972464741436,
            0.6744714573539287,
            0.6936069845533913,
            0.7124717259905975,
            0.731108663532572,
            0.749431833445265,
            0.767381061114842,
            0.7847586299529883,
            0.8018783075889857,
            0.8182672934855605,
            0.8339943586299529,
            0.84900362659503,
            0.8630844862323706,
            0.0,
            0.01647065144392209,
            0.03294989926124915,
            0.04944204163868366,
            0.06595137676292812,
            0.08249079919408997,
            0.09906890530557419,
            0.11568569509738076,
            0.13235406312961717,
            0.14907830758898585,
            0.16585842847548685,
            0.1827159167226326,
            0.1996378777703156,
            0.21665439892545327,
            0.23375688381464066,
            0.2509711215580926,
            0.26827562122229676,
            0.28567897918065804,
            0.3032241773002014,
            0.32086823371390183,
            0.3386670248488918,
            0.35658616521155123,
            0.37462565480188037,
            0.39284566823371375,
            0.41119892545332426,
            0.4296768300873068,
            0.44834385493619866,
            0.46714842175957005,
            0.48608193418401596,
            0.5052131631967762,
            0.5244346541302887,
            0.5438409670920079,
            0.5633547347212893,
            0.5829372733378104,
            0.6026702484889186,
            0.6224548018804565,
            0.6422608462055069,
            0.6620797850906647,
            0.6817525856279381,
            0.7014167897918064,
            0.72100362659503,
            0.7402809939556747,
            0.7591629281396909,
            0.777743989254533,
            0.7958522498321018,
            0.8135521826729346,
            0.8303022162525183,
            0.8464891873740763,
            0.8620099395567493,
            0.8765120214909332,
            0.0,
            0.016496440564137,
            0.032997179314976484,
            0.04951511081262591,
            0.06605023505708528,
            0.08261974479516451,
            0.09922364002686365,
            0.1158705171255876,
            0.1325689724647414,
            0.14931900604432502,
            0.16614210879785085,
            0.18303828072531894,
            0.2000075218267293,
            0.21706702484889182,
            0.23421678979180652,
            0.2514783075889858,
            0.2688515782404297,
            0.2863323035594358,
            0.30392478173270643,
            0.32167199462726653,
            0.3395352585627937,
            0.3575489590329079,
            0.37571309603760905,
            0.39404056413700456,
            0.4125399597044995,
            0.431185493619879,
            0.44997716588314296,
            0.46896225654801865,
            0.48814506380120876,
            0.5074783075889858,
            0.5269662860980523,
            0.5466218938885157,
            0.5664408327736734,
            0.5863973136333107,
            0.6064612491605103,
            0.6266240429818668,
            0.6468728005372731,
            0.6671559435862994,
            0.6874004029550032,
            0.7075975822699796,
            0.7275755540631295,
            0.7474159838817996,
            0.7670973807924779,
            0.7862715916722631,
            0.8048225654801878,
            0.8230554734721287,
            0.8404459368703825,
            0.8568736064472798,
            0.8725490933512422,
            0.8874552048354597,
            0.0,
            0.01652222968435191,
            0.0330487575554063,
            0.049592478173270636,
            0.06616198791134988,
            0.08275298858294154,
            0.09938697112155807,
            0.11606823371390192,
            0.13280537273337806,
            0.14959408999328405,
            0.16645157824042975,
            0.1833907320349227,
            0.2004115513767629,
            0.2175226326393552,
            0.23473257219610472,
            0.2520456682337138,
            0.269483411685695,
            0.28704580255204826,
            0.3047457353928811,
            0.32257891202149086,
            0.3405582269979851,
            0.35869657488247136,
            0.37699395567494953,
            0.3954675621222296,
            0.41410020147750154,
            0.43294775016789777,
            0.4519672263263934,
            0.47119301544660835,
            0.49062081934184004,
            0.5102678307588985,
            0.5301082605775687,
            0.5501550033579582,
            0.5703521826729347,
            0.5907814640698453,
            0.6114256548018803,
            0.632138616521155,
            0.6530278038952315,
            0.674084620550705,
            0.6951500335795835,
            0.7161939556749494,
            0.7371862995298856,
            0.7579121558092677,
            0.7784660846205504,
            0.7987664204163867,
            0.8184736064472798,
            0.8375016789791804,
            0.8557646742780387,
            0.8728929482874409,
            0.8891572867696438,
            0.9044545332437876,
            0.0,
            0.016535124244459364,
            0.033078844862323695,
            0.04963546004029548,
            0.0662135661517797,
            0.08282605775688379,
            0.09947293485560776,
            0.11616709200805907,
            0.13291712558764268,
            0.14972733378106107,
            0.1666063129617192,
            0.1835626595030221,
            0.20060926796507716,
            0.21773754197447948,
            0.23498186702484883,
            0.2523379449294828,
            0.2698057756883814,
            0.2874025520483545,
            0.3051368703828072,
            0.3230216252518468,
            0.3410525184687709,
            0.35925963734049693,
            0.3776171927468098,
            0.3961767629281396,
            0.41491255876427124,
            0.43387186030893204,
            0.4530030893216923,
            0.47238791134989916,
            0.49194466084620536,
            0.5117850906648755,
            0.5318232370718602,
            0.552076292813969,
            0.5726044325050368,
            0.5933474815312288,
            0.6142839489590327,
            0.6354869039623907,
            0.6568402955003356,
            0.6783527199462724,
            0.699933915379449,
            0.7216999328408326,
            0.7434014775016787,
            0.7649010073875082,
            0.7863962390866351,
            0.8074616521155136,
            0.8280155809267963,
            0.8478946944257889,
            0.8669227669576896,
            0.8848934855607788,
            0.9016564137004698,
            0.9170697112155807,
            0.0,
            0.016543720617864334,
            0.033091739422431155,
            0.049656950973807915,
            0.0662436534586971,
            0.08286474143720617,
            0.0995202149093351,
            0.11622726662189385,
            0.13298589657488244,
            0.1498047011417058,
            0.16669657488247142,
            0.18366151779717926,
            0.20071672263263932,
            0.217866487575554,
            0.23511940899932834,
            0.25249267965077227,
            0.26998200134318323,
            0.2875959704499663,
            0.30535177971793137,
            0.32326662189388844,
            0.3413233042310274,
            0.3595648085963733,
            0.3779696440564136,
            0.3965678979180657,
            0.41536816655473463,
            0.43437044996642027,
            0.4535876427132302,
            0.4730197447951644,
            0.49270114170584267,
            0.5126060443250503,
            0.5327774345198117,
            0.55320241773002,
            0.5739110812625922,
            0.5948174613834787,
            0.6160161182001341,
            0.6374597716588313,
            0.6591656145063799,
            0.6810648757555405,
            0.7030672934855605,
            0.7253276024177299,
            0.7475019476158494,
            0.769809536601746,
            0.7917732706514438,
            0.8136768300873067,
            0.8349872397582268,
            0.8556056413700467,
            0.8753429147078574,
            0.8939110812625921,
            0.9111253190060441,
            0.926805104096709,
            0.0,
            0.01654801880456682,
            0.03310033579583612,
            0.04966984553391537,
            0.06626514439220951,
            0.08288623237071857,
            0.0995503022162525,
            0.11625735392881124,
            0.1330245802552048,
            0.14984768300873064,
            0.16674385493619875,
            0.18371739422431158,
            0.20078549361987905,
            0.21794385493619872,
            0.23520967092008052,
            0.25257864338482194,
            0.2700808596373404,
            0.28770772330423094,
            0.30548072531900594,
            0.32340416386836796,
            0.3414866353257219,
            0.35974533243787765,
            0.3781716588314304,
            0.3967914036265949,
            0.41561746138347877,
            0.43464983210208186,
            0.45390570852921414,
            0.4733936870382806,
            0.4931266621893887,
            0.5131218267293485,
            0.5333533915379448,
            0.5538772330423102,
            0.5746976494291469,
            0.5957458697112155,
            0.6171207521826728,
            0.6387492276695766,
            0.6606141034251174,
            0.682771255876427,
            0.7052034922766955,
            0.7277646742780387,
            0.7504075218267291,
            0.773213700470114,
            0.7957404969778372,
            0.818262995298858,
            0.8402181329751508,
            0.861494157152451,
            0.8818718603089319,
            0.9009987911349897,
            0.9186299529885826,
            0.9345504365345868,
            0.0,
            0.016552316991269304,
            0.033108932169241094,
            0.04968274009402282,
            0.06627803895231697,
            0.08290342511752852,
            0.09957179314976491,
            0.11628314304902616,
            0.1330503693754197,
            0.14987777031564803,
            0.1667825386165211,
            0.18376467427803891,
            0.2008284754869039,
            0.21799543317662853,
            0.23526124916051033,
            0.25263881799865673,
            0.2701453324378777,
            0.2877807924781732,
            0.3055666890530557,
            0.32349442578912013,
            0.3415897918065815,
            0.3598570852921423,
            0.3783092008059099,
            0.39693324378777695,
            0.4157764942914707,
            0.4348174613834787,
            0.4541077233042309,
            0.4736128945601073,
            0.49336736064472786,
            0.51340120886501,
            0.5337015446608461,
            0.5543156480859636,
            0.5751661517797177,
            0.5963261249160509,
            0.6177826729348554,
            0.6395357958361315,
            0.6615811954331765,
            0.6839618535930152,
            0.7065359301544659,
            0.7294538616521153,
            0.752444862323707,
            0.7756593687038279,
            0.7987664204163867,
            0.8216843519140361,
            0.8441939556749494,
            0.866084620550705,
            0.8870296843519138,
            0.9066981867024846,
            0.9247462726662187,
            0.9408601746138345,
            0.0,
            0.016552316991269304,
            0.033113230355943574,
            0.04968703828072531,
            0.06628663532572195,
            0.08291631967763598,
            0.09958468770987236,
            0.1163003357958361,
            0.13307186030893214,
            0.14990785762256542,
            0.16681262592343848,
            0.18379905977165878,
            0.2008628609805238,
            0.21802981867024843,
            0.23529563465413023,
            0.2526775016789791,
            0.27018831430490253,
            0.287823774345198,
            0.305613969106783,
            0.3235503022162524,
            0.3416628609805238,
            0.3599301544660845,
            0.37838656816655464,
            0.39702780389523157,
            0.4158753525856278,
            0.4349464069845533,
            0.45421087978509056,
            0.4737504365345868,
            0.49353928811282727,
            0.5135903290799193,
            0.5339293485560778,
            0.5545778374748151,
            0.5754842175957017,
            0.5967387508394894,
            0.6182597716588313,
            0.6400945601074545,
            0.662243116185359,
            0.6846753525856277,
            0.7074729348556076,
            0.7306057756883813,
            0.7538761584956344,
            0.7774431161853591,
            0.800932706514439,
            0.8242890530557418,
            0.8472757555406311,
            0.8696779046339822,
            0.8911516453995968,
            0.9113402283411683,
            0.9298095366017458,
            0.946121155137676,
            0.0,
            0.016556615177971787,
            0.03311752854264606,
            0.04969563465413027,
            0.06629523169912692,
            0.08292491605104095,
            0.09959758226997983,
            0.11631323035594356,
            0.13308905305574206,
            0.1499250503693754,
            0.16683841504365343,
            0.1838205507051712,
            0.2008929482874412,
            0.21805990597716582,
            0.23532572196104762,
            0.252711887172599,
            0.2702141034251175,
            0.28785815983881796,
            0.30564835460040285,
            0.3235932840832773,
            0.3417015446608461,
            0.3599860308932168,
            0.3784553391537944,
            0.3971094694425788,
            0.41596131631967753,
            0.43501087978509057,
            0.4543054398925452,
            0.4738192075218266,
            0.4936123572867695,
            0.5136934855607789,
            0.5340797850906648,
            0.5547368703828072,
            0.5757120214909334,
            0.5970009402283409,
            0.6185477501678978,
            0.6404255204835458,
            0.6626514439220952,
            0.6852083277367359,
            0.7081305574210878,
            0.731409536601746,
            0.7549764942914706,
            0.7786852921423771,
            0.8025918065815982,
            0.8263134989926123,
            0.8496999328408326,
            0.8725361987911346,
            0.894504231027535,
            0.9151999999999998,
            0.9340776359973134,
            0.9506213566151778,
            0.0,
            0.016556615177971787,
            0.03312182672934855,
            0.04969993284083276,
            0.06629952988582939,
            0.08293351242444591,
            0.0996061786433848,
            0.11632612491605102,
            0.13310194761584954,
            0.14994224311618531,
            0.16685130960376088,
            0.18384633982538612,
            0.20091014103425112,
            0.21807709872397574,
            0.235355809267965,
            0.25272478173270646,
            0.27023129617192737,
            0.2878796507723303,
            0.3056698455339153,
            0.3236190732034922,
            0.34174452652787096,
            0.3600376091336467,
            0.3785112155809267,
            0.3971825386165211,
            0.4160214909335123,
            0.43507105439892535,
            0.4543441235728675,
            0.47387078576225644,
            0.4936682337139018,
            0.5137536601746137,
            0.5341571524513095,
            0.5548615177971792,
            0.5758882471457352,
            0.5971857622565478,
            0.6188056413700469,
            0.6407049026192073,
            0.6629050369375418,
            0.6855392881128272,
            0.7085431833445263,
            0.7319468099395565,
            0.7557415715245129,
            0.7797684351914034,
            0.8038769644056412,
            0.8278995298858293,
            0.8516126259234383,
            0.8748099395567492,
            0.8972378777703154,
            0.9184279382135659,
            0.9377482874412355,
            0.9544940228341166,
            0.0,
            0.016556615177971787,
            0.03312182672934855,
            0.049704231027535246,
            0.06630382807253188,
            0.0829378106111484,
            0.09961047683008728,
            0.11633042310275349,
            0.1331105439892545,
            0.1499508394895903,
            0.16686850235057082,
            0.18386353257219606,
            0.20093593015446604,
            0.21810718603089316,
            0.23536870382807248,
            0.2527419744795164,
            0.2702484889187373,
            0.2878882471457353,
            0.30567844190732024,
            0.32364056413700465,
            0.34177461383478835,
            0.36008488918737397,
            0.378567092008059,
            0.39724271323035587,
            0.4160816655473471,
            0.4351226326393552,
            0.45438280725318997,
            0.4738879785090664,
            0.4936811282740093,
            0.5137837474815311,
            0.5342173270651442,
            0.5549560779046339,
            0.5760171927468097,
            0.5973662860980522,
            0.6189560779046338,
            0.6408768300873067,
            0.6631027535258561,
            0.685741302887844,
            0.708805372733378,
            0.7323336467427802,
            0.7562487575554061,
            0.7805464069845532,
            0.804921423774345,
            0.8291717931497647,
            0.853142780389523,
            0.8766538616521152,
            0.8994643384822026,
            0.9211443922095364,
            0.9409203492276693,
            0.9579024848891872,
            0.0,
            0.016560913364674273,
            0.03313042310275351,
            0.04970852921423773,
            0.06631242444593685,
            0.0829421087978509,
            0.09961477501678975,
            0.11633901947615846,
            0.13312343854936196,
            0.1499766286098052,
            0.16690288784419066,
            0.18391511081262588,
            0.2010004029550033,
            0.21816736064472794,
            0.2354202820685023,
            0.2527720617864338,
            0.2702484889187373,
            0.2878796507723303,
            0.3056698455339153,
            0.32364056413700465,
            0.3418175957018132,
            0.36017944929482865,
            0.37871752854264595,
            0.3974189388851577,
            0.4162535930154465,
            0.4352515782404297,
            0.4544257891202148,
            0.4738449966420415,
            0.4936123572867695,
            0.5137364674278038,
            0.5342646071188716,
            0.5551408999328407,
            0.5763395567494962,
            0.5977617192746808,
            0.6193815983881799,
            0.641224983210208,
            0.6633348556077903,
            0.6859046339825384,
            0.7090116856950971,
            0.7327935527199461,
            0.7571728676964404,
            0.7820120886501005,
            0.807049026192075,
            0.8318409670920078,
            0.8562245802552045,
            0.8802256548018802,
            0.9039387508394893,
            0.9270672934855605,
            0.9484249832102079,
            0.9662022834116853,
            0.0,
            0.016565211551376757,
            0.033134721289456,
            0.0497171255876427,
            0.06631242444593685,
            0.0829378106111484,
            0.0996061786433848,
            0.11633042310275349,
            0.13312773673606443,
            0.14999811954331763,
            0.16694586971121553,
            0.1839709872397582,
            0.20106917394224308,
            0.2182361316319677,
            0.2354718603089321,
            0.2527892545332437,
            0.27023129617192737,
            0.28781517797179307,
            0.30559247817327057,
            0.3235932840832773,
            0.3418261920752182,
            0.3602654130288784,
            0.3788980523841503,
            0.39762955003357947,
            0.4164770987239757,
            0.43536762928139683,
            0.4544257891202148,
            0.4737203492276695,
            0.4934103425117527,
            0.5135602417730019,
            0.5342044325050368,
            0.5552655473472127,
            0.5766447280053726,
            0.5981958361316317,
            0.6197899261249159,
            0.6414699798522497,
            0.6633692411014102,
            0.685758495634654,
            0.7088268636668904,
            0.7327333781061113,
            0.7575038280725317,
            0.7829104096709198,
            0.8085190060443248,
            0.833633310946944,
            0.8580083277367357,
            0.8819578240429816,
            0.9061437206178641,
            0.9306562793821354,
            0.9539438549361985,
            0.9727656145063798,
            0.0,
            0.016569509738079243,
            0.03314331766286097,
            0.049721423774345186,
            0.06631242444593685,
            0.08292921423774342,
            0.09958898589657485,
            0.11631323035594356,
            0.13311914036265945,
            0.1500067159167226,
            0.16698025520483542,
            0.18402686366689047,
            0.2011422431161853,
            0.21830920080590996,
            0.2355320349227669,
            0.2528193418401611,
            0.27018831430490253,
            0.2877292142377434,
            0.30547212894560094,
            0.3235030221625251,
            0.34179610476830075,
            0.36034278038952305,
            0.37907857622565466,
            0.3979046339825385,
            0.4167349899261248,
            0.4355481531229012,
            0.4544257891202148,
            0.4735441235728675,
            0.493182538616521,
            0.5135473472128944,
            0.534277501678979,
            0.5553601074546674,
            0.576967092008059,
            0.5986901276024176,
            0.6202498321020817,
            0.6417149764942912,
            0.6632961719274679,
            0.6854834116856949,
            0.7085259905977164,
            0.7325442578912019,
            0.7575468099395565,
            0.78355083948959,
            0.8097482874412355,
            0.8350946944257889,
            0.8591989254533241,
            0.8826928139691065,
            0.9069130960376088,
            0.9326506380120885,
            0.9582334452652784,
            0.9784478173270649,
            0.0,
            0.01657380792478173,
            0.03314761584956346,
            0.049725721961047666,
            0.06631242444593685,
            0.08292491605104095,
            0.09958468770987236,
            0.11629603760913362,
            0.13310194761584954,
            0.15001101410342507,
            0.1670146406984553,
            0.18409133646742776,
            0.20121961047683004,
            0.2184037609133646,
            0.2356094022834116,
            0.2528494291470785,
            0.2701539288112827,
            0.28761316319677627,
            0.30536037609133637,
            0.3234557421087978,
            0.34180899932840825,
            0.36040725319006034,
            0.37925910006715907,
            0.39818831430490254,
            0.41703156480859627,
            0.4357372733378105,
            0.4544128945601073,
            0.47335070517125577,
            0.4931137676292812,
            0.5135043653458696,
            0.5343677635997313,
            0.5554847548690395,
            0.5773023505708527,
            0.5992188045668232,
            0.6207914036265949,
            0.6419599731363329,
            0.6632445936870381,
            0.6852255204835459,
            0.708504499664204,
            0.7324668905305572,
            0.7575640026863665,
            0.7839935527199461,
            0.8108529214237742,
            0.8364271323035591,
            0.8601144392209534,
            0.8828905305574208,
            0.9068271323035592,
            0.9335704499664201,
            0.9616805910006713,
            0.9838721289456008,
            0.0,
            0.016578106111484213,
            0.033156212222968426,
            0.04973431833445264,
            0.06631242444593685,
            0.0829378106111484,
            0.09961907320349225,
            0.11629173942243114,
            0.1330847548690396,
            0.15001531229012757,
            0.1670404298186702,
            0.18414721289456004,
            0.20130127602417724,
            0.21849402283411679,
            0.2356996642041638,
            0.25289241101410337,
            0.2701152451309603,
            0.2875529885829415,
            0.3054463398253861,
            0.32340416386836796,
            0.34183908663532564,
            0.36049321692411007,
            0.3794396239086634,
            0.3984719946272665,
            0.4173625251846876,
            0.4359435862995298,
            0.45438280725318997,
            0.47313149764942897,
            0.4933544660846204,
            0.5135903290799193,
            0.5344623237071858,
            0.5556738750839488,
            0.5776419073203491,
            0.5998334452652786,
            0.6213200805910004,
            0.6422221625251845,
            0.663137139019476,
            0.6851524513096036,
            0.7084314304902617,
            0.7324668905305572,
            0.7574479516453994,
            0.7844319677635995,
            0.8118930826057755,
            0.8376993955674948,
            0.8608795164539957,
            0.882821759570181
        ],
        [
            0.0,
            0.7799231699126928,
            0.7799532572196103,
            0.7796179986568164,
            0.7793472128945599,
            0.7786809939556747,
            0.7781394224311616,
            0.7772969778374746,
            0.7761579583613161,
            0.7751435862995297,
            0.7738326393552718,
            0.7722251175285424,
            0.7707035594358628,
            0.7689198119543316,
            0.7669641370047009,
            0.7647161853593013,
            0.7624252518468769,
            0.7599666890530555,
            0.7573361987911348,
            0.7546326393552718,
            0.7515422431161852,
            0.7483744795164537,
            0.7450390866353255,
            0.7415016789791805,
            0.737800940228341,
            0.7340185359301543,
            0.7299137676292812,
            0.7254952316991267,
            0.721145466756212,
            0.7164518468770985,
            0.7114487575554062,
            0.7063640026863666,
            0.7012018804566822,
            0.695704499664204,
            0.689871860308932,
            0.6840779046339823,
            0.6779529885829414,
            0.6715916722632638,
            0.6650412357286768,
            0.6581469442578911,
            0.6512913364674277,
            0.6439629281396909,
            0.6365657488247144,
            0.6290740094022832,
            0.6211051712558763,
            0.6131965077233041,
            0.6049482874412356,
            0.5963905977165881,
            0.5878501007387507,
            0.5788883814640696,
            0.5698535930154465,
            0.9193563465413026,
            0.9193047683008728,
            0.9191801208865007,
            0.9188491605104094,
            0.918384956346541,
            0.9177445265278708,
            0.9169364674278037,
            0.9160510409670918,
            0.9150925453324377,
            0.9139277367360642,
            0.9125222296843516,
            0.9111725990597714,
            0.9095478844862321,
            0.9076824714573537,
            0.9057697783747479,
            0.9036765614506377,
            0.9015016789791804,
            0.8989528542646069,
            0.8964470114170582,
            0.8935672263263933,
            0.890665950302216,
            0.8875110812625921,
            0.8841456010745464,
            0.8804663532572193,
            0.8767570181329749,
            0.872768300873069,
            0.8685259905977163,
            0.8640386836803221,
            0.8593321692411011,
            0.8542903962390863,
            0.8490595030221623,
            0.8435793149764941,
            0.8378240429818667,
            0.8319097380792476,
            0.8255785090664873,
            0.8188690396239084,
            0.8120822028206848,
            0.8047838817998654,
            0.797253458697112,
            0.7894307588985894,
            0.7813802552048353,
            0.7728182672934854,
            0.7641359301544659,
            0.7549550033579582,
            0.7456365345869709,
            0.7357850906648755,
            0.7257316319677634,
            0.7153601074546674,
            0.7046834116856949,
            0.6938132975151107,
            0.9750049697783745,
            0.9749447951645397,
            0.9747642713230352,
            0.9745020819341838,
            0.9740808596373403,
            0.9736080591000669,
            0.9730149093351239,
            0.9723615849563463,
            0.9715535258562791,
            0.9706208193418399,
            0.9695333781061112,
            0.9684115513767627,
            0.9671306917394221,
            0.9656263263935524,
            0.9641477501678976,
            0.9624370718603087,
            0.9605329751511079,
            0.9585171255876425,
            0.9563680322364,
            0.9541329751511078,
            0.9515712558764269,
            0.948983747481531,
            0.9461254533243786,
            0.942992075218267,
            0.9397985224983209,
            0.9362353257219608,
            0.9325474815312287,
            0.9287006044325048,
            0.9245098723975821,
            0.919953794492948,
            0.9152300873069172,
            0.9102269979852248,
            0.9050004029550031,
            0.8992623237071857,
            0.8933007387508392,
            0.887119946272666,
            0.8804620550705169,
            0.8734474143720615,
            0.8660244459368701,
            0.8581458697112153,
            0.8500523841504363,
            0.8413571524513094,
            0.8324341168569508,
            0.8230038952316989,
            0.8131524513096035,
            0.8027637340496975,
            0.7920526527871052,
            0.7810449966420414,
            0.7694871725990595,
            0.7575597044996639,
            1.0008456682337137,
            1.000751108126259,
            1.0006264607118869,
            1.0004760241772999,
            1.0001321692411012,
            0.9998226997985221,
            0.9993198119543315,
            0.9988212222968432,
            0.9981593015446605,
            0.9974286098052381,
            0.996629147078576,
            0.9957566151779715,
            0.9947508394895901,
            0.993633310946944,
            0.9924083277367358,
            0.991071591672263,
            0.989618804566823,
            0.9880499664204161,
            0.9863263935527197,
            0.9844179986568165,
            0.9824752182672932,
            0.9802444593687036,
            0.9779750167897916,
            0.9754175957018131,
            0.9727183344526525,
            0.9698729348556074,
            0.9667911349899259,
            0.9633783747481529,
            0.9598753525856276,
            0.9560370718603086,
            0.9518635325721958,
            0.9474707857622563,
            0.942742780389523,
            0.9377955674949627,
            0.932336870382807,
            0.9265730020147747,
            0.9204480859637338,
            0.9138804566823369,
            0.9069044996642038,
            0.8995717931497648,
            0.8916803223640024,
            0.8832902619207519,
            0.8744059100067157,
            0.8650143720617862,
            0.8551027535258561,
            0.8445550033579581,
            0.8336848891873738,
            0.8221829415715244,
            0.810169509738079,
            0.7976274009402281,
            1.0139293485560776,
            1.0138992612491602,
            1.013800402955003,
            1.0137058428475485,
            1.0134823371390191,
            1.0131900604432502,
            1.0128032236400266,
            1.012442175957018,
            1.0119478844862322,
            1.0113504365345867,
            1.0107744795164537,
            1.0100265950302214,
            1.0092959032907989,
            1.0084233713901944,
            1.0074648757555402,
            1.006424714573539,
            1.0052255204835456,
            1.0040306245802548,
            1.0026723975822698,
            1.0011852249832098,
            0.999590597716588,
            0.9978584284754867,
            0.9959199462726659,
            0.9938912021490931,
            0.9916819341840158,
            0.9892878441907318,
            0.9867905977165881,
            0.9840096709200803,
            0.9810310275352583,
            0.9777858965748821,
            0.9741926124916048,
            0.9704188045668232,
            0.9663183344526525,
            0.9618869039623905,
            0.9571245130960373,
            0.9520612491605102,
            0.9465294828744121,
            0.940421759570181,
            0.9340690396239084,
            0.9271489590329077,
            0.9195626595030219,
            0.9116668905305572,
            0.9029673606447277,
            0.8938895903290797,
            0.883990866353257,
            0.8735634654130287,
            0.8625257219610474,
            0.8509593015446606,
            0.838649294828744,
            0.8257289456010743,
            1.0210471457353925,
            1.0210471457353925,
            1.0209482874412354,
            1.0208795164539957,
            1.0206817998656814,
            1.0204797850906646,
            1.0202132975151104,
            1.0198737407656142,
            1.0194912021490932,
            1.0190398925453321,
            1.0185413028878438,
            1.0179997313633309,
            1.0173764942914705,
            1.0167016789791803,
            1.0160010745466754,
            1.0151156480859633,
            1.0142646071188715,
            1.0132201477501677,
            1.0121370047011413,
            1.010946406984553,
            1.009704231027535,
            1.0083202149093349,
            1.006751376762928,
            1.0050879785090663,
            1.00329563465413,
            1.0013958361316317,
            0.9992682337139016,
            0.9968999328408326,
            0.9944413700470112,
            0.9916518468770985,
            0.9886732034922764,
            0.9854968435191401,
            0.9818906648757553,
            0.978138347884486,
            0.9739519140362657,
            0.9693915379449293,
            0.964311081262592,
            0.9589125587642711,
            0.9531100067159165,
            0.9466928139691065,
            0.939721155137676,
            0.9320188045668232,
            0.9239382135661516,
            0.9150710543989252,
            0.9055161853593013,
            0.8952349227669574,
            0.8842272666218935,
            0.872342780389523,
            0.8598479516453994,
            0.8467599731363329,
            1.0251433176628606,
            1.0250788448623234,
            1.0250444593687036,
            1.024941302887844,
            1.0248381464069842,
            1.0246318334452649,
            1.0244212222968432,
            1.0241418401611817,
            1.0238839489590326,
            1.0235186030893215,
            1.0231059771658828,
            1.0227148421759569,
            1.0221732706514437,
            1.0216746809939554,
            1.0210213566151778,
            1.02040241773002,
            1.01962444593687,
            1.0188722632639353,
            1.0179825386165209,
            1.016981061114842,
            1.015928005372733,
            1.0147889858965746,
            1.013551108126259,
            1.0121842847548688,
            1.0107100067159165,
            1.0090981867024846,
            1.0073316319677632,
            1.0054447280053724,
            1.00327844190732,
            1.0009746138347881,
            0.9984386836803221,
            0.9956706514439218,
            0.9926877098723973,
            0.9892921423774342,
            0.9856171927468097,
            0.9815768972464738,
            0.9771454667562121,
            0.972262726662189,
            0.9669071860308929,
            0.9611347212894558,
            0.954648757555406,
            0.9475481531229011,
            0.939755540631296,
            0.9312451309603758,
            0.9218192075218264,
            0.9119075889858963,
            0.9010030893216922,
            0.8892518468770985,
            0.8766667562122228,
            0.8630844862323706,
            1.0275374076561448,
            1.0275374076561448,
            1.027468636668905,
            1.0273998656816652,
            1.0272580255204833,
            1.0271161853593014,
            1.026935661517797,
            1.0267465413028876,
            1.0265187374076559,
            1.026243653458697,
            1.0258912021490931,
            1.0255559435862993,
            1.025100335795836,
            1.02465762256548,
            1.0241547347212892,
            1.0236518468770985,
            1.0230501007387507,
            1.022345198119543,
            1.021661786433848,
            1.0208322364002682,
            1.0200069845533912,
            1.0190613834788447,
            1.0179825386165209,
            1.0168950973807922,
            1.0156658159838816,
            1.014260308932169,
            1.0128204163868364,
            1.0111914036265948,
            1.0093646742780387,
            1.0074519811954328,
            1.0052427132303556,
            1.002904499664204,
            1.000291202149093,
            0.9973340496977834,
            0.9941705842847546,
            0.990628878441907,
            0.9866831430490259,
            0.9823247817327062,
            0.9773431833445263,
            0.9719532572196102,
            0.9660819341840158,
            0.9594369375419742,
            0.951962390866353,
            0.9438216252518467,
            0.9348556077904632,
            0.9251803895231696,
            0.9142543989254531,
            0.9025762256548017,
            0.8900942914707854,
            0.8765120214909332,
            1.0290159838817996,
            1.029011685695097,
            1.0289773002014773,
            1.0289386165211547,
            1.0287967763599728,
            1.0287194089993281,
            1.028568972464741,
            1.0283755540631294,
            1.0281778374748152,
            1.0278984553391535,
            1.0276405641370043,
            1.0273611820013429,
            1.0270001343183341,
            1.0266132975151105,
            1.0261705842847546,
            1.025723572867696,
            1.0252421759570178,
            1.0246834116856949,
            1.0240171927468098,
            1.0233939556749494,
            1.022620282068502,
            1.0218165211551373,
            1.0209396910678303,
            1.019985493619879,
            1.0189797179314974,
            1.017823505708529,
            1.0165082605775686,
            1.0151199462726659,
            1.0136456682337136,
            1.011965077233042,
            1.0100996642041635,
            1.0080365345869708,
            1.005775688381464,
            1.0032483546004027,
            1.00042444593687,
            0.9972652787105437,
            0.993775151108126,
            0.9898595030221623,
            0.9854409670920078,
            0.9805195433176626,
            0.9748846205507048,
            0.9686780389523167,
            0.961908394895903,
            0.9541716588314302,
            0.9453947615849562,
            0.9359903290799192,
            0.9254210879785087,
            0.9136526527871052,
            0.9009773002014773,
            0.8874552048354597,
            1.0306535930154463,
            1.0306535930154463,
            1.0306492948287438,
            1.0305762256548017,
            1.0304988582941568,
            1.0303871054398923,
            1.0302667562122227,
            1.030137810611148,
            1.0299959704499662,
            1.029781061114842,
            1.0295489590329077,
            1.0293340496977834,
            1.0290632639355268,
            1.0287666890530556,
            1.0284400268636666,
            1.0280488918737405,
            1.0276491605104094,
            1.0272408327736733,
            1.02678522498321,
            1.0262737407656142,
            1.0257020819341838,
            1.0250960376091334,
            1.0244169241101406,
            1.0236862323707183,
            1.0228394895903288,
            1.021988448623237,
            1.0210041638683678,
            1.019942511752854,
            1.0187862995298855,
            1.0175355271994624,
            1.0161171255876424,
            1.014552585627938,
            1.0127172599059768,
            1.0107529885829414,
            1.0086124916051038,
            1.0060421759570177,
            1.0032268636668902,
            1.0001364674278037,
            0.9965474815312287,
            0.9924298186702482,
            0.9877619879113497,
            0.9822860980523839,
            0.9761654801880454,
            0.9693313633310944,
            0.9614226997985222,
            0.9524179986568164,
            0.9422957689724645,
            0.9307293485560777,
            0.9181270651443919,
            0.9044545332437876,
            1.0315046339825384,
            1.0314702484889184,
            1.0314702484889184,
            1.0313971793149763,
            1.0313498992612489,
            1.0312682337139016,
            1.031147884486232,
            1.031014640698455,
            1.0308770987239755,
            1.0307223640026861,
            1.0305203492276693,
            1.0303011417058425,
            1.0300905305574208,
            1.0297896574882468,
            1.0295274680993953,
            1.0292265950302213,
            1.0288870382807251,
            1.0285044996642039,
            1.0281047683008728,
            1.0276835460040292,
            1.0271978509066484,
            1.0267035594358627,
            1.0261061114842174,
            1.0255215580926793,
            1.0248467427803893,
            1.024163331094694,
            1.023346675621222,
            1.0225300201477499,
            1.0215371390194758,
            1.020552854264607,
            1.0194009402283408,
            1.018098589657488,
            1.0167188717259903,
            1.0151414372061784,
            1.0133233042310272,
            1.0113719274680992,
            1.0090809939556746,
            1.0064719946272664,
            1.0034073875083946,
            1.0000633982538614,
            0.9960918737407654,
            0.9913466756212219,
            0.9861114842175954,
            0.9798834116856949,
            0.9726366689053053,
            0.9642380120886499,
            0.9545756883814639,
            0.9435250503693751,
            0.9310345198119541,
            0.9170697112155807,
            1.0319344526527867,
            1.0319645399597042,
            1.0319258562793818,
            1.0318527871054397,
            1.0318098052384148,
            1.031723841504365,
            1.0316378777703155,
            1.0315390194761582,
            1.0313971793149763,
            1.0312424445936867,
            1.0310705171255874,
            1.0308513096037606,
            1.0306364002686363,
            1.0303999999999998,
            1.0301335124244455,
            1.0298627266621891,
            1.0295532572196102,
            1.0292008059100064,
            1.0288268636668902,
            1.0284658159838815,
            1.0280059100067156,
            1.0275717931497648,
            1.027060308932169,
            1.0265316319677633,
            1.0259685695097378,
            1.0253410342511748,
            1.0246662189388849,
            1.0239011417058426,
            1.0231016789791803,
            1.022194761584956,
            1.0212319677635995,
            1.0201746138347882,
            1.0190355943586296,
            1.0176601746138345,
            1.0161815983881797,
            1.0145096037609131,
            1.0126527871054396,
            1.0104993955674948,
            1.0078989926124913,
            1.0050879785090663,
            1.001584956346541,
            0.9977079919408997,
            0.9928553391537942,
            0.9874267293485558,
            0.980824714573539,
            0.973006312961719,
            0.9638511752854262,
            0.9531400940228338,
            0.9408128945601072,
            0.926805104096709,
            1.0322611148421756,
            1.0322267293485559,
            1.0322224311618533,
            1.0321794492948284,
            1.0321364674278037,
            1.0320204163868365,
            1.0319645399597042,
            1.0318312961719271,
            1.0317195433176625,
            1.0315347212894557,
            1.0313627938213563,
            1.031173673606447,
            1.0309931497649427,
            1.0307524513096034,
            1.0305160510409668,
            1.030215177971793,
            1.0299357958361313,
            1.0296091336467426,
            1.0292695768972462,
            1.0288999328408326,
            1.0285044996642039,
            1.0280961719274677,
            1.0276147750167894,
            1.0271118871725988,
            1.0265789120214905,
            1.0260072531900601,
            1.0253840161181997,
            1.0247049026192072,
            1.0239871054398924,
            1.0232220282068498,
            1.0223408999328405,
            1.0214124916051037,
            1.0204325050369374,
            1.0192462055070515,
            1.0180083277367358,
            1.016564137004701,
            1.0148792478173267,
            1.0130267293485558,
            1.010963599731363,
            1.0084663532572193,
            1.0054748153122899,
            1.0021179314976492,
            0.9978283411685692,
            0.9929928811282738,
            0.9869668233713899,
            0.9797028878441905,
            0.9710377434519809,
            0.9607006044325047,
            0.9485625251846874,
            0.9345504365345868,
            1.0324889187374073,
            1.0324545332437876,
            1.032450235057085,
            1.0324115513767627,
            1.032334184016118,
            1.0322482202820682,
            1.032157958361316,
            1.0320591000671588,
            1.031917259905977,
            1.0317625251846874,
            1.0316206850235055,
            1.031431564808596,
            1.0312166554734719,
            1.0310103425117525,
            1.030739556749496,
            1.0304687709872395,
            1.030189388851578,
            1.0298627266621891,
            1.0295532572196102,
            1.0291836131631964,
            1.0288139691067828,
            1.0284056413700466,
            1.0279844190732033,
            1.0274815312290124,
            1.0269743451981193,
            1.0263983881799863,
            1.0258353257219608,
            1.0251820013431832,
            1.024489993284083,
            1.023780792478173,
            1.0230071188717258,
            1.022220550705171,
            1.021262055070517,
            1.020234788448623,
            1.019100067159167,
            1.017814909335124,
            1.0163664204163867,
            1.0147932840832772,
            1.0128719946272664,
            1.0108045668233712,
            1.0082084620550702,
            1.0052856950973805,
            1.0016236400268634,
            0.9971449294828741,
            0.9916346541302885,
            0.9849251846877095,
            0.9767156480859635,
            0.9667739422431159,
            0.9548765614506377,
            0.9408601746138345,
            1.0326221625251844,
            1.0326178643384818,
            1.032583478844862,
            1.0325404969778371,
            1.0324631296171924,
            1.0324115513767627,
            1.0323212894560105,
            1.0321880456682335,
            1.0320805910006714,
            1.0319559435862993,
            1.0317840161181997,
            1.031624983210208,
            1.0313799865681663,
            1.0311693754197446,
            1.0309028878441904,
            1.0306278038952315,
            1.03034842175957,
            1.030021759570181,
            1.0297079919408996,
            1.0293727333781058,
            1.0290331766286096,
            1.0286248488918734,
            1.0281993284083275,
            1.0277222296843518,
            1.0272150436534584,
            1.0266992612491601,
            1.0260717259905974,
            1.0254785762256544,
            1.0248467427803893,
            1.0241590329079917,
            1.0234455339153792,
            1.0227105439892543,
            1.0218337139019473,
            1.020943989254533,
            1.0198866353257217,
            1.0187003357958357,
            1.017380792478173,
            1.0158549361987907,
            1.0142173270651442,
            1.012399194089993,
            1.0101254533243784,
            1.0075981195433175,
            1.004340094022834,
            1.000308394895903,
            0.9952580255204833,
            0.9890127602417728,
            0.9812545332437875,
            0.9717254533243785,
            0.9601031564808593,
            0.946121155137676,
            1.0327511081262588,
            1.0327511081262588,
            1.0327124244459367,
            1.0326737407656141,
            1.0325920752182671,
            1.0325104096709197,
            1.0324201477501675,
            1.0323212894560105,
            1.0322095366017459,
            1.0320848891873737,
            1.0319473472128942,
            1.0317539288112825,
            1.0315390194761582,
            1.031298321020819,
            1.0310275352585625,
            1.030756749496306,
            1.0304429818670247,
            1.0301464069845532,
            1.0298326393552717,
            1.0294973807924779,
            1.0291578240429815,
            1.028779583613163,
            1.0283841504365343,
            1.0279371390194758,
            1.0274299529885826,
            1.0268496977837471,
            1.0262823371390193,
            1.0256290127602414,
            1.0249928811282736,
            1.024365345869711,
            1.0237335124244455,
            1.0229985224983207,
            1.0222334452652784,
            1.021395298858294,
            1.0203637340496974,
            1.0192290127602415,
            1.0180126259234383,
            1.0166415043653456,
            1.0151586299529882,
            1.0135167226326391,
            1.011599731363331,
            1.0092099395567493,
            1.006416118200134,
            1.002762659503022,
            0.9981034251175283,
            0.9922621893888514,
            0.984946675621222,
            0.975843116185359,
            0.9645087978509064,
            0.9506213566151778,
            1.032884351914036,
            1.0328499664204163,
            1.0328112827400937,
            1.0327382135661514,
            1.0326909335124241,
            1.032609267965077,
            1.0325190060443248,
            1.0324158495634652,
            1.032308394895903,
            1.032183747481531,
            1.0320419073203488,
            1.031882874412357,
            1.0316378777703155,
            1.0313971793149763,
            1.0311564808596372,
            1.0308212222968434,
            1.0305074546675619,
            1.0302108797850904,
            1.029897112155809,
            1.0295919408999326,
            1.0292824714573536,
            1.0289343183344524,
            1.0285388851578239,
            1.0281219610476826,
            1.0275803895231697,
            1.0270001343183341,
            1.0263725990597714,
            1.0257450638012087,
            1.0251089321692408,
            1.024481396910678,
            1.0238796507723302,
            1.023230624580255,
            1.0225472128945599,
            1.0217090664875752,
            1.0207806581598386,
            1.0196760241773,
            1.018399462726662,
            1.0171314976494288,
            1.0157517797179312,
            1.014260308932169,
            1.0126226997985222,
            1.0106111484217593,
            1.0080322364002685,
            1.0046839489590327,
            1.000351376762928,
            0.9948453995970447,
            0.9879554063129614,
            0.9792859637340495,
            0.9683040967092006,
            0.9544940228341166,
            1.032983210208193,
            1.0329488247145733,
            1.032910141034251,
            1.0328370718603086,
            1.032759704499664,
            1.0326737407656141,
            1.032583478844862,
            1.032450235057085,
            1.0323728676964403,
            1.0322482202820682,
            1.032140765614506,
            1.0319817327065142,
            1.03176682337139,
            1.0315261249160508,
            1.0312209536601744,
            1.030881396910678,
            1.0305676292813966,
            1.0302409670920076,
            1.0299271994627264,
            1.0296521155137672,
            1.0293727333781058,
            1.0290589657488245,
            1.0286936198791132,
            1.0282766957689722,
            1.027735124244459,
            1.0271204835460037,
            1.0264628609805235,
            1.025775151108126,
            1.0251390194761583,
            1.0245415715245128,
            1.0239957018132972,
            1.0234025520483543,
            1.0227750167897915,
            1.0220185359301541,
            1.0210342511752852,
            1.0199511081262589,
            1.0187003357958357,
            1.0174323707186028,
            1.0161257219610473,
            1.0147932840832772,
            1.0133061114842172,
            1.0116212222968433,
            1.0093388851578238,
            1.0062312961719273,
            1.0021480188045666,
            0.9969386165211549,
            0.9904096709200803,
            0.9821786433848217,
            0.9715750167897915,
            0.9579024848891872,
            1.033211014103425,
            1.033211014103425,
            1.0331078576225652,
            1.0329660174613833,
            1.0328542646071186,
            1.0327382135661514,
            1.0326135661517795,
            1.0325490933512422,
            1.032467427803895,
            1.03244163868368,
            1.0323642713230354,
            1.0322697112155805,
            1.0320848891873737,
            1.0318141034251171,
            1.0314444593687035,
            1.0310103425117525,
            1.0305676292813966,
            1.0302108797850904,
            1.029897112155809,
            1.0296521155137672,
            1.0294973807924779,
            1.0293340496977834,
            1.0290933512424443,
            1.0287323035594356,
            1.0281606447280052,
            1.02742565480188,
            1.0265531229012756,
            1.0256891873740763,
            1.0249928811282736,
            1.0244556077904632,
            1.024081665547347,
            1.0237464069845532,
            1.023346675621222,
            1.0226976494291469,
            1.0217348556077903,
            1.0205055742108795,
            1.0190570852921421,
            1.0176773673606445,
            1.0164222968435188,
            1.0154337139019474,
            1.014543989254533,
            1.0135167226326391,
            1.0120080591000669,
            1.0094678307588985,
            1.0057713901947614,
            1.0010047011417056,
            0.995335392881128,
            0.988492679650772,
            0.9793289456010742,
            0.9662022834116853,
            1.033443116185359,
            1.0334388179986567,
            1.0332711887172596,
            1.03309926124916,
            1.0328542646071186,
            1.0326737407656141,
            1.0325190060443248,
            1.032450235057085,
            1.0325018132975148,
            1.0325705842847546,
            1.032626460711887,
            1.0325920752182671,
            1.03244163868368,
            1.0321321692411012,
            1.0316679650772327,
            1.0310748153122897,
            1.0305074546675619,
            1.0299916722632636,
            1.029647817327065,
            1.0294973807924779,
            1.0295317662860977,
            1.0295833445265277,
            1.02958764271323,
            1.0292824714573536,
            1.0287065144392207,
            1.0276964405641367,
            1.0265531229012756,
            1.0254184016118197,
            1.024580255204835,
            1.0241031564808594,
            1.0239656145063798,
            1.0239785090664872,
            1.0238925453324377,
            1.023436937541974,
            1.0224096709200803,
            1.0208967092008057,
            1.0191129617192745,
            1.0174581598388177,
            1.0161558092679648,
            1.0153520483546001,
            1.0149867024848889,
            1.014685829415715,
            1.013851981195433,
            1.0116470114170582,
            1.0078689053055738,
            1.0029732706514436,
            0.997763868368032,
            0.992322364002686,
            0.9850283411685692,
            0.9727656145063798,
            1.0337053055742105,
            1.0336709200805907,
            1.033468905305574,
            1.0331981195433175,
            1.0328542646071186,
            1.0325447951645397,
            1.0323556749496303,
            1.0323212894560105,
            1.0324373404969776,
            1.0326350570852918,
            1.0328198791134988,
            1.0329144392209533,
            1.0328284754869037,
            1.032484620550705,
            1.0319258562793818,
            1.0311994627266619,
            1.03034842175957,
            1.0296736064472798,
            1.0292394895903287,
            1.0292137004701138,
            1.029437206178643,
            1.029798253861652,
            1.0300776359973134,
            1.0299873740765613,
            1.0293426460711885,
            1.0281176628609803,
            1.0265531229012756,
            1.0250315648085961,
            1.024107454667562,
            1.024073069173942,
            1.0241117528542643,
            1.0241504365345866,
            1.024464204163868,
            1.0242836803223636,
            1.0231661517797177,
            1.0212835460040293,
            1.0190012088650098,
            1.0170498321020816,
            1.0157259905977163,
            1.015085560779046,
            1.0150425789120212,
            1.0155153794492946,
            1.0153907320349225,
            1.013417864338482,
            1.0092658159838814,
            1.0038114170584282,
            0.998614909335124,
            0.994449966420416,
            0.9894554734721286,
            0.9784478173270649,
            1.0339975822699796,
            1.0338987239758224,
            1.0337310946944256,
            1.033327065144392,
            1.0328542646071186,
            1.0325104096709197,
            1.0323212894560105,
            1.032157958361316,
            1.032308394895903,
            1.0326694425789118,
            1.0330476830087305,
            1.0332711887172596,
            1.0332153122901273,
            1.0329359301544658,
            1.032274009402283,
            1.0313284083277363,
            1.0302194761584953,
            1.0292652787105439,
            1.02886124916051,
            1.0290589657488245,
            1.0294672934855604,
            1.0299873740765613,
            1.0305719274680991,
            1.0307223640026861,
            1.0300733378106108,
            1.0285732706514437,
            1.0265230355943584,
            1.024614640698455,
            1.023957018132975,
            1.0239828072531898,
            1.0242879785090662,
            1.0243825386165208,
            1.0250616521155136,
            1.025190597716588,
            1.024064472800537,
            1.0216746809939554,
            1.0189195433176625,
            1.016671591672263,
            1.0156959032907988,
            1.014978106111484,
            1.015068368032236,
            1.016087038280725,
            1.0167747481531226,
            1.0150382807253187,
            1.0103403626595027,
            1.0040349227669574,
            0.9985160510409667,
            0.9954299529885826,
            0.9930143720617861,
            0.9838721289456008,
            1.0342296843519136,
            1.0341952988582939,
            1.0339245130960373,
            1.0334903962390862,
            1.0328542646071186,
            1.0326393552719944,
            1.0326479516453992,
            1.0321235728676963,
            1.0321751511081259,
            1.0327038280725316,
            1.0332067159167224,
            1.033593552719946,
            1.0336322364002684,
            1.0333528542646069,
            1.0326608462055067,
            1.0314874412357284,
            1.0300604432505034,
            1.0290417730020145,
            1.0291449294828743,
            1.0288999328408326,
            1.029561853593015,
            1.0302323707186027,
            1.0310619207521825,
            1.031457353928811,
            1.0308942914707855,
            1.029054667562122,
            1.0264628609805235,
            1.0241375419744794,
            1.0244599059771655,
            1.0241590329079917,
            1.0244599059771655,
            1.0247263935527198,
            1.0256633982538614,
            1.0262393552719944,
            1.024932706514439,
            1.0220916051040965,
            1.018756212222968,
            1.0165598388179984,
            1.0155884486232367,
            1.014978106111484,
            1.0149093351242442,
            1.0166586971121554,
            1.018081396910678,
            1.0165813297515107,
            1.0112386836803222,
            1.0039575554063127
        ],
        [
            0.716364450414148,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074
        ]
    ]
}

==> anc/hom_2d_compare_ntc6_60x60-ntc6_120x120.json <==
{
    "Disclaimer": "In order to keep the file short only data for mu_45 <= mu is included",
    "a [sigma0]": 0.2327,
    "L [sigma0]": 27.92,
    "Ns": 120,
    "columns": [
        "$\\mu/\\sigma_0$",
        "$\\mu_{45}/\\sigma_0$",
        "$T/\\sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.0,
            0.01250342511752854,
            0.025002552048354595,
            0.03750597716588313,
            0.04999220953660174,
            0.06249563465413027,
            0.07498616521155135,
            0.08745090664875753,
            0.0999457353928811,
            0.11241047683008727,
            0.12484513096037606,
            0.13730987239758224,
            0.14974882471457351,
            0.16216628609805234,
            0.17454076561450632,
            0.1869238415043653,
            0.19928542646071185,
            0.21162552048354596,
            0.22396991269308256,
            0.23622404298186697,
            0.2484781732706514,
            0.2607022162525184,
            0.27287897918065807,
            0.28502565480188036,
            0.2971723304231027,
            0.3092158495634654,
            0.3211562122229683,
            0.33315245130960364,
            0.3450240429818669,
            0.3567752854264606,
            0.3685093351242444,
            0.38023908663532563,
            0.3918141034251174,
            0.4032300873069173,
            0.41469335124244444,
            0.4259889858965748,
            0.43715567494963053,
            0.4482321020819341,
            0.4590936198791134,
            0.4700067159167225,
            0.4806017461383477,
            0.4911623908663531,
            0.5016671591672262,
            0.5118108797850905,
            0.5220190732034922,
            0.5319564808596372,
            0.5416274009402281,
            0.5513198119543316,
            0.5606253861652114,
            0.5698535930154465,
            0.0,
            0.014738482202820681,
            0.029476964405641362,
            0.044215446608462036,
            0.05896252518468769,
            0.07370960376091334,
            0.088456682337139,
            0.10321235728676961,
            0.11798952316991265,
            0.13276239086635322,
            0.14753096037609129,
            0.16233821356615172,
            0.1771325721961047,
            0.19191833445265274,
            0.20673418401611815,
            0.22155433176628606,
            0.23640026863666885,
            0.25119892545332434,
            0.26606205507051706,
            0.280865010073875,
            0.29571954331766276,
            0.31055258562793814,
            0.325372733378106,
            0.3401413028878441,
            0.354961450638012,
            0.3697343183344525,
            0.38447280053727323,
            0.39916830087306904,
            0.4138337139019475,
            0.42840456682337125,
            0.4429539288112826,
            0.45744311618535916,
            0.47185493619879104,
            0.48624956346541287,
            0.5004722632639353,
            0.514527333781061,
            0.5286081934184015,
            0.5424182672934854,
            0.5561294828744122,
            0.569698858294157,
            0.5831607790463397,
            0.596291739422431,
            0.6093797179314976,
            0.6221109469442577,
            0.6347691067830757,
            0.6470060443250502,
            0.6590882471457352,
            0.6709082605775687,
            0.6824445936870381,
            0.6938132975151107,
            0.0,
            0.01562820685023505,
            0.03126071188717259,
            0.04689751511081262,
            0.06253861652115512,
            0.07819691067830757,
            0.09386380120886498,
            0.10956077904633979,
            0.12526635325721958,
            0.14099771658831425,
            0.1567462726662189,
            0.17253781061114837,
            0.18835083948959028,
            0.20417246474143716,
            0.2200585627938213,
            0.23596185359301539,
            0.2518823371390194,
            0.2678458025520483,
            0.28384365345869705,
            0.2999016789791806,
            0.3159425117528542,
            0.332065010073875,
            0.3481832102081933,
            0.3642928139691067,
            0.38048408327736727,
            0.396623774345198,
            0.4128107454667561,
            0.42904069845533904,
            0.44521907320349213,
            0.461332975151108,
            0.47747696440564125,
            0.49358226997985216,
            0.509687575554063,
            0.5256166554734719,
            0.5415242444593685,
            0.5574146406984551,
            0.5731159167226325,
            0.5886925453324378,
            0.6041015446608461,
            0.6192870382807251,
            0.6344123572867695,
            0.6491766286098051,
            0.663846339825386,
            0.6781850906648756,
            0.6922487575554062,
            0.7059040967092005,
            0.7193230355943584,
            0.7325055742108796,
            0.7452067159167225,
            0.7575597044996639,
            0.0,
            0.016040832773673602,
            0.03209026192075218,
            0.048143989254533226,
            0.06421061114842173,
            0.08029872397582268,
            0.09640402955003356,
            0.11253942243116183,
            0.12869630624580253,
            0.14489187374076556,
            0.161126124916051,
            0.17740765614506374,
            0.19372787105439887,
            0.21009536601746132,
            0.22651014103425113,
            0.2429807924781732,
            0.2595073203492276,
            0.27609402283411677,
            0.29273660174613825,
            0.3094221625251846,
            0.3262022834116856,
            0.343003895231699,
            0.3599043653458696,
            0.3768220282068501,
            0.39380846205507036,
            0.4108722632639354,
            0.4279704499664203,
            0.4450600402955002,
            0.46225278710543977,
            0.47942834116856936,
            0.49658670248488906,
            0.5137794492948287,
            0.5309421087978508,
            0.5481348556077903,
            0.5651900604432504,
            0.582206581598388,
            0.599145735392881,
            0.6159473472128943,
            0.6326157152451308,
            0.6491809267965075,
            0.6654796507723302,
            0.6815290799194088,
            0.6973163196776357,
            0.7128026863666889,
            0.7279580926796505,
            0.7426535930154464,
            0.7571298858294155,
            0.7710903962390865,
            0.7846038952316989,
            0.7976274009402281,
            0.0,
            0.016251443922095363,
            0.03251148421759569,
            0.04878441907320348,
            0.06506595030221624,
            0.08137327065144391,
            0.09770208193418399,
            0.11407387508394894,
            0.13047575554063126,
            0.14691631967763596,
            0.16341276024177295,
            0.1799521826729348,
            0.19656037609133642,
            0.21322014775016784,
            0.22994869039623902,
            0.24674600402954996,
            0.2635991940899932,
            0.28055983881799856,
            0.29758925453324375,
            0.31469173942243106,
            0.33188878441907316,
            0.3491674949630624,
            0.3665063801208864,
            0.38395701813297506,
            0.4014893216924109,
            0.419094694425789,
            0.43682471457353916,
            0.45459341840161166,
            0.47243948959032894,
            0.490337139019476,
            0.5082347884486231,
            0.5262226997985223,
            0.5442192075218266,
            0.5622200134318333,
            0.5802165211551376,
            0.5982216252518467,
            0.6161235728676963,
            0.6338364002686365,
            0.6515664204163867,
            0.6690815312290126,
            0.6862871725990596,
            0.7034240429818668,
            0.7200924110141032,
            0.7365974479516452,
            0.752552316991269,
            0.7681633310946941,
            0.7833230355943583,
            0.798078710543989,
            0.8121853593015443,
            0.8257289456010743,
            0.0,
            0.016367494963062456,
            0.03273928811282739,
            0.04912827400940226,
            0.0655301544660846,
            0.08195782404298185,
            0.09841987911349898,
            0.11491202149093348,
            0.13144714573539285,
            0.14802955003357954,
            0.16467212894560102,
            0.1813705842847548,
            0.19813351242444588,
            0.2149695097380792,
            0.23189576897246467,
            0.2488779046339825,
            0.2659717931497649,
            0.2831301544660845,
            0.30039597044996635,
            0.31776064472800525,
            0.3352456682337138,
            0.35282525184687696,
            0.37049509738079234,
            0.38828529214237734,
            0.4061872397582269,
            0.42422672934855593,
            0.4423435862995298,
            0.46054640698455324,
            0.47889966420416374,
            0.4972873069173941,
            0.5157910006715916,
            0.5343978509066486,
            0.5529875083948957,
            0.5717190060443249,
            0.5904161182001342,
            0.609108932169241,
            0.627698589657488,
            0.6462968435191402,
            0.664847817327065,
            0.683188179986568,
            0.7013308260577568,
            0.7191296171927466,
            0.7368166554734719,
            0.7540523841504364,
            0.7708754869039622,
            0.7872171927468098,
            0.8030302216252516,
            0.8181340496977836,
            0.8327177971793147,
            0.8467599731363329,
            0.0,
            0.016431967763599727,
            0.03287253190060443,
            0.04932169241101409,
            0.06579664204163867,
            0.08229308260577567,
            0.09882390866353254,
            0.11539341840161178,
            0.13201450638012086,
            0.14868287441235722,
            0.16540711887172596,
            0.18220873069173937,
            0.1990662189388851,
            0.21602256548018797,
            0.23304338482202816,
            0.25017165883143044,
            0.26737730020147743,
            0.28470758898589654,
            0.3021324378777702,
            0.31965614506380113,
            0.33731309603760906,
            0.35509039623908656,
            0.37299664204163857,
            0.3910232370718602,
            0.4091916722632638,
            0.42748905305574203,
            0.4459153794492947,
            0.46449214237743436,
            0.48315486903962374,
            0.5019637340496976,
            0.5208843519140361,
            0.5399167226326392,
            0.5590737407656143,
            0.5782393552719945,
            0.5974866353257218,
            0.616768300873069,
            0.6360499664204162,
            0.6552972464741436,
            0.6744714573539287,
            0.6936069845533913,
            0.7124717259905975,
            0.731108663532572,
            0.749431833445265,
            0.767381061114842,
            0.7847586299529883,
            0.8018783075889857,
            0.8182672934855605,
            0.8339943586299529,
            0.84900362659503,
            0.8630844862323706,
            0.0,
            0.01647065144392209,
            0.03294989926124915,
            0.04944204163868366,
            0.06595137676292812,
            0.08249079919408997,
            0.09906890530557419,
            0.11568569509738076,
            0.13235406312961717,
            0.14907830758898585,
            0.16585842847548685,
            0.1827159167226326,
            0.1996378777703156,
            0.21665439892545327,
            0.23375688381464066,
            0.2509711215580926,
            0.26827562122229676,
            0.28567897918065804,
            0.3032241773002014,
            0.32086823371390183,
            0.3386670248488918,
            0.35658616521155123,
            0.37462565480188037,
            0.39284566823371375,
            0.41119892545332426,
            0.4296768300873068,
            0.44834385493619866,
            0.46714842175957005,
            0.48608193418401596,
            0.5052131631967762,
            0.5244346541302887,
            0.5438409670920079,
            0.5633547347212893,
            0.5829372733378104,
            0.6026702484889186,
            0.6224548018804565,
            0.6422608462055069,
            0.6620797850906647,
            0.6817525856279381,
            0.7014167897918064,
            0.72100362659503,
            0.7402809939556747,
            0.7591629281396909,
            0.777743989254533,
            0.7958522498321018,
            0.8135521826729346,
            0.8303022162525183,
            0.8464891873740763,
            0.8620099395567493,
            0.8765120214909332,
            0.0,
            0.016496440564137,
            0.032997179314976484,
            0.04951511081262591,
            0.06605023505708528,
            0.08261974479516451,
            0.09922364002686365,
            0.1158705171255876,
            0.1325689724647414,
            0.14931900604432502,
            0.16614210879785085,
            0.18303828072531894,
            0.2000075218267293,
            0.21706702484889182,
            0.23421678979180652,
            0.2514783075889858,
            0.2688515782404297,
            0.2863323035594358,
            0.30392478173270643,
            0.32167199462726653,
            0.3395352585627937,
            0.3575489590329079,
            0.37571309603760905,
            0.39404056413700456,
            0.4125399597044995,
            0.431185493619879,
            0.44997716588314296,
            0.46896225654801865,
            0.48814506380120876,
            0.5074783075889858,
            0.5269662860980523,
            0.5466218938885157,
            0.5664408327736734,
            0.5863973136333107,
            0.6064612491605103,
            0.6266240429818668,
            0.6468728005372731,
            0.6671559435862994,
            0.6874004029550032,
            0.7075975822699796,
            0.7275755540631295,
            0.7474159838817996,
            0.7670973807924779,
            0.7862715916722631,
            0.8048225654801878,
            0.8230554734721287,
            0.8404459368703825,
            0.8568736064472798,
            0.8725490933512422,
            0.8874552048354597,
            0.0,
            0.01652222968435191,
            0.0330487575554063,
            0.049592478173270636,
            0.06616198791134988,
            0.08275298858294154,
            0.09938697112155807,
            0.11606823371390192,
            0.13280537273337806,
            0.14959408999328405,
            0.16645157824042975,
            0.1833907320349227,
            0.2004115513767629,
            0.2175226326393552,
            0.23473257219610472,
            0.2520456682337138,
            0.269483411685695,
            0.28704580255204826,
            0.3047457353928811,
            0.32257891202149086,
            0.3405582269979851,
            0.35869657488247136,
            0.37699395567494953,
            0.3954675621222296,
            0.41410020147750154,
            0.43294775016789777,
            0.4519672263263934,
            0.47119301544660835,
            0.49062081934184004,
            0.5102678307588985,
            0.5301082605775687,
            0.5501550033579582,
            0.5703521826729347,
            0.5907814640698453,
            0.6114256548018803,
            0.632138616521155,
            0.6530278038952315,
            0.674084620550705,
            0.6951500335795835,
            0.7161939556749494,
            0.7371862995298856,
            0.7579121558092677,
            0.7784660846205504,
            0.7987664204163867,
            0.8184736064472798,
            0.8375016789791804,
            0.8557646742780387,
            0.8728929482874409,
            0.8891572867696438,
            0.9044545332437876,
            0.0,
            0.016535124244459364,
            0.033078844862323695,
            0.04963546004029548,
            0.0662135661517797,
            0.08282605775688379,
            0.09947293485560776,
            0.11616709200805907,
            0.13291712558764268,
            0.14972733378106107,
            0.1666063129617192,
            0.1835626595030221,
            0.20060926796507716,
            0.21773754197447948,
            0.23498186702484883,
            0.2523379449294828,
            0.2698057756883814,
            0.2874025520483545,
            0.3051368703828072,
            0.3230216252518468,
            0.3410525184687709,
            0.35925963734049693,
            0.3776171927468098,
            0.3961767629281396,
            0.41491255876427124,
            0.43387186030893204,
            0.4530030893216923,
            0.47238791134989916,
            0.49194466084620536,
            0.5117850906648755,
            0.5318232370718602,
            0.552076292813969,
            0.5726044325050368,
            0.5933474815312288,
            0.6142839489590327,
            0.6354869039623907,
            0.6568402955003356,
            0.6783527199462724,
            0.699933915379449,
            0.7216999328408326,
            0.7434014775016787,
            0.7649010073875082,
            0.7863962390866351,
            0.8074616521155136,
            0.8280155809267963,
            0.8478946944257889,
            0.8669227669576896,
            0.8848934855607788,
            0.9016564137004698,
            0.9170697112155807,
            0.0,
            0.016543720617864334,
            0.033091739422431155,
            0.049656950973807915,
            0.0662436534586971,
            0.08286474143720617,
            0.0995202149093351,
            0.11622726662189385,
            0.13298589657488244,
            0.1498047011417058,
            0.16669657488247142,
            0.18366151779717926,
            0.20071672263263932,
            0.217866487575554,
            0.23511940899932834,
            0.25249267965077227,
            0.26998200134318323,
            0.2875959704499663,
            0.30535177971793137,
            0.32326662189388844,
            0.3413233042310274,
            0.3595648085963733,
            0.3779696440564136,
            0.3965678979180657,
            0.41536816655473463,
            0.43437044996642027,
            0.4535876427132302,
            0.4730197447951644,
            0.49270114170584267,
            0.5126060443250503,
            0.5327774345198117,
            0.55320241773002,
            0.5739110812625922,
            0.5948174613834787,
            0.6160161182001341,
            0.6374597716588313,
            0.6591656145063799,
            0.6810648757555405,
            0.7030672934855605,
            0.7253276024177299,
            0.7475019476158494,
            0.769809536601746,
            0.7917732706514438,
            0.8136768300873067,
            0.8349872397582268,
            0.8556056413700467,
            0.8753429147078574,
            0.8939110812625921,
            0.9111253190060441,
            0.926805104096709,
            0.0,
            0.01654801880456682,
            0.03310033579583612,
            0.04966984553391537,
            0.06626514439220951,
            0.08288623237071857,
            0.0995503022162525,
            0.11625735392881124,
            0.1330245802552048,
            0.14984768300873064,
            0.16674385493619875,
            0.18371739422431158,
            0.20078549361987905,
            0.21794385493619872,
            0.23520967092008052,
            0.25257864338482194,
            0.2700808596373404,
            0.28770772330423094,
            0.30548072531900594,
            0.32340416386836796,
            0.3414866353257219,
            0.35974533243787765,
            0.3781716588314304,
            0.3967914036265949,
            0.41561746138347877,
            0.43464983210208186,
            0.45390570852921414,
            0.4733936870382806,
            0.4931266621893887,
            0.5131218267293485,
            0.5333533915379448,
            0.5538772330423102,
            0.5746976494291469,
            0.5957458697112155,
            0.6171207521826728,
            0.6387492276695766,
            0.6606141034251174,
            0.682771255876427,
            0.7052034922766955,
            0.7277646742780387,
            0.7504075218267291,
            0.773213700470114,
            0.7957404969778372,
            0.818262995298858,
            0.8402181329751508,
            0.861494157152451,
            0.8818718603089319,
            0.9009987911349897,
            0.9186299529885826,
            0.9345504365345868,
            0.0,
            0.016552316991269304,
            0.033108932169241094,
            0.04968274009402282,
            0.06627803895231697,
            0.08290342511752852,
            0.09957179314976491,
            0.11628314304902616,
            0.1330503693754197,
            0.14987777031564803,
            0.1667825386165211,
            0.18376467427803891,
            0.2008284754869039,
            0.21799543317662853,
            0.23526124916051033,
            0.25263881799865673,
            0.2701453324378777,
            0.2877807924781732,
            0.3055666890530557,
            0.32349442578912013,
            0.3415897918065815,
            0.3598570852921423,
            0.3783092008059099,
            0.39693324378777695,
            0.4157764942914707,
            0.4348174613834787,
            0.4541077233042309,
            0.4736128945601073,
            0.49336736064472786,
            0.51340120886501,
            0.5337015446608461,
            0.5543156480859636,
            0.5751661517797177,
            0.5963261249160509,
            0.6177826729348554,
            0.6395357958361315,
            0.6615811954331765,
            0.6839618535930152,
            0.7065359301544659,
            0.7294538616521153,
            0.752444862323707,
            0.7756593687038279,
            0.7987664204163867,
            0.8216843519140361,
            0.8441939556749494,
            0.866084620550705,
            0.8870296843519138,
            0.9066981867024846,
            0.9247462726662187,
            0.9408601746138345,
            0.0,
            0.016552316991269304,
            0.033113230355943574,
            0.04968703828072531,
            0.06628663532572195,
            0.08291631967763598,
            0.09958468770987236,
            0.1163003357958361,
            0.13307186030893214,
            0.14990785762256542,
            0.16681262592343848,
            0.18379905977165878,
            0.2008628609805238,
            0.21802981867024843,
            0.23529563465413023,
            0.2526775016789791,
            0.27018831430490253,
            0.287823774345198,
            0.305613969106783,
            0.3235503022162524,
            0.3416628609805238,
            0.3599301544660845,
            0.37838656816655464,
            0.39702780389523157,
            0.4158753525856278,
            0.4349464069845533,
            0.45421087978509056,
            0.4737504365345868,
            0.49353928811282727,
            0.5135903290799193,
            0.5339293485560778,
            0.5545778374748151,
            0.5754842175957017,
            0.5967387508394894,
            0.6182597716588313,
            0.6400945601074545,
            0.662243116185359,
            0.6846753525856277,
            0.7074729348556076,
            0.7306057756883813,
            0.7538761584956344,
            0.7774431161853591,
            0.800932706514439,
            0.8242890530557418,
            0.8472757555406311,
            0.8696779046339822,
            0.8911516453995968,
            0.9113402283411683,
            0.9298095366017458,
            0.946121155137676,
            0.0,
            0.016556615177971787,
            0.03311752854264606,
            0.04969563465413027,
            0.06629523169912692,
            0.08292491605104095,
            0.09959758226997983,
            0.11631323035594356,
            0.13308905305574206,
            0.1499250503693754,
            0.16683841504365343,
            0.1838205507051712,
            0.2008929482874412,
            0.21805990597716582,
            0.23532572196104762,
            0.252711887172599,
            0.2702141034251175,
            0.28785815983881796,
            0.30564835460040285,
            0.3235932840832773,
            0.3417015446608461,
            0.3599860308932168,
            0.3784553391537944,
            0.3971094694425788,
            0.41596131631967753,
            0.43501087978509057,
            0.4543054398925452,
            0.4738192075218266,
            0.4936123572867695,
            0.5136934855607789,
            0.5340797850906648,
            0.5547368703828072,
            0.5757120214909334,
            0.5970009402283409,
            0.6185477501678978,
            0.6404255204835458,
            0.6626514439220952,
            0.6852083277367359,
            0.7081305574210878,
            0.731409536601746,
            0.7549764942914706,
            0.7786852921423771,
            0.8025918065815982,
            0.8263134989926123,
            0.8496999328408326,
            0.8725361987911346,
            0.894504231027535,
            0.9151999999999998,
            0.9340776359973134,
            0.9506213566151778,
            0.0,
            0.016556615177971787,
            0.03312182672934855,
            0.04969993284083276,
            0.06629952988582939,
            0.08293351242444591,
            0.0996061786433848,
            0.11632612491605102,
            0.13310194761584954,
            0.14994224311618531,
            0.16685130960376088,
            0.18384633982538612,
            0.20091014103425112,
            0.21807709872397574,
            0.235355809267965,
            0.25272478173270646,
            0.27023129617192737,
            0.2878796507723303,
            0.3056698455339153,
            0.3236190732034922,
            0.34174452652787096,
            0.3600376091336467,
            0.3785112155809267,
            0.3971825386165211,
            0.4160214909335123,
            0.43507105439892535,
            0.4543441235728675,
            0.47387078576225644,
            0.4936682337139018,
            0.5137536601746137,
            0.5341571524513095,
            0.5548615177971792,
            0.5758882471457352,
            0.5971857622565478,
            0.6188056413700469,
            0.6407049026192073,
            0.6629050369375418,
            0.6855392881128272,
            0.7085431833445263,
            0.7319468099395565,
            0.7557415715245129,
            0.7797684351914034,
            0.8038769644056412,
            0.8278995298858293,
            0.8516126259234383,
            0.8748099395567492,
            0.8972378777703154,
            0.9184279382135659,
            0.9377482874412355,
            0.9544940228341166,
            0.0,
            0.016556615177971787,
            0.03312182672934855,
            0.049704231027535246,
            0.06630382807253188,
            0.0829378106111484,
            0.09961047683008728,
            0.11633042310275349,
            0.1331105439892545,
            0.1499508394895903,
            0.16686850235057082,
            0.18386353257219606,
            0.20093593015446604,
            0.21810718603089316,
            0.23536870382807248,
            0.2527419744795164,
            0.2702484889187373,
            0.2878882471457353,
            0.30567844190732024,
            0.32364056413700465,
            0.34177461383478835,
            0.36008488918737397,
            0.378567092008059,
            0.39724271323035587,
            0.4160816655473471,
            0.4351226326393552,
            0.45438280725318997,
            0.4738879785090664,
            0.4936811282740093,
            0.5137837474815311,
            0.5342173270651442,
            0.5549560779046339,
            0.5760171927468097,
            0.5973662860980522,
            0.6189560779046338,
            0.6408768300873067,
            0.6631027535258561,
            0.685741302887844,
            0.708805372733378,
            0.7323336467427802,
            0.7562487575554061,
            0.7805464069845532,
            0.804921423774345,
            0.8291717931497647,
            0.853142780389523,
            0.8766538616521152,
            0.8994643384822026,
            0.9211443922095364,
            0.9409203492276693,
            0.9579024848891872,
            0.0,
            0.016560913364674273,
            0.03313042310275351,
            0.04970852921423773,
            0.06631242444593685,
            0.0829421087978509,
            0.09961477501678975,
            0.11633901947615846,
            0.13312343854936196,
            0.1499766286098052,
            0.16690288784419066,
            0.18391511081262588,
            0.2010004029550033,
            0.21816736064472794,
            0.2354202820685023,
            0.2527720617864338,
            0.2702484889187373,
            0.2878796507723303,
            0.3056698455339153,
            0.32364056413700465,
            0.3418175957018132,
            0.36017944929482865,
            0.37871752854264595,
            0.3974189388851577,
            0.4162535930154465,
            0.4352515782404297,
            0.4544257891202148,
            0.4738449966420415,
            0.4936123572867695,
            0.5137364674278038,
            0.5342646071188716,
            0.5551408999328407,
            0.5763395567494962,
            0.5977617192746808,
            0.6193815983881799,
            0.641224983210208,
            0.6633348556077903,
            0.6859046339825384,
            0.7090116856950971,
            0.7327935527199461,
            0.7571728676964404,
            0.7820120886501005,
            0.807049026192075,
            0.8318409670920078,
            0.8562245802552045,
            0.8802256548018802,
            0.9039387508394893,
            0.9270672934855605,
            0.9484249832102079,
            0.9662022834116853,
            0.0,
            0.016565211551376757,
            0.033134721289456,
            0.0497171255876427,
            0.06631242444593685,
            0.0829378106111484,
            0.0996061786433848,
            0.11633042310275349,
            0.13312773673606443,
            0.14999811954331763,
            0.16694586971121553,
            0.1839709872397582,
            0.20106917394224308,
            0.2182361316319677,
            0.2354718603089321,
            0.2527892545332437,
            0.27023129617192737,
            0.28781517797179307,
            0.30559247817327057,
            0.3235932840832773,
            0.3418261920752182,
            0.3602654130288784,
            0.3788980523841503,
            0.39762955003357947,
            0.4164770987239757,
            0.43536762928139683,
            0.4544257891202148,
            0.4737203492276695,
            0.4934103425117527,
            0.5135602417730019,
            0.5342044325050368,
            0.5552655473472127,
            0.5766447280053726,
            0.5981958361316317,
            0.6197899261249159,
            0.6414699798522497,
            0.6633692411014102,
            0.685758495634654,
            0.7088268636668904,
            0.7327333781061113,
            0.7575038280725317,
            0.7829104096709198,
            0.8085190060443248,
            0.833633310946944,
            0.8580083277367357,
            0.8819578240429816,
            0.9061437206178641,
            0.9306562793821354,
            0.9539438549361985,
            0.9727656145063798,
            0.0,
            0.016569509738079243,
            0.03314331766286097,
            0.049721423774345186,
            0.06631242444593685,
            0.08292921423774342,
            0.09958898589657485,
            0.11631323035594356,
            0.13311914036265945,
            0.1500067159167226,
            0.16698025520483542,
            0.18402686366689047,
            0.2011422431161853,
            0.21830920080590996,
            0.2355320349227669,
            0.2528193418401611,
            0.27018831430490253,
            0.2877292142377434,
            0.30547212894560094,
            0.3235030221625251,
            0.34179610476830075,
            0.36034278038952305,
            0.37907857622565466,
            0.3979046339825385,
            0.4167349899261248,
            0.4355481531229012,
            0.4544257891202148,
            0.4735441235728675,
            0.493182538616521,
            0.5135473472128944,
            0.534277501678979,
            0.5553601074546674,
            0.576967092008059,
            0.5986901276024176,
            0.6202498321020817,
            0.6417149764942912,
            0.6632961719274679,
            0.6854834116856949,
            0.7085259905977164,
            0.7325442578912019,
            0.7575468099395565,
            0.78355083948959,
            0.8097482874412355,
            0.8350946944257889,
            0.8591989254533241,
            0.8826928139691065,
            0.9069130960376088,
            0.9326506380120885,
            0.9582334452652784,
            0.9784478173270649,
            0.0,
            0.01657380792478173,
            0.03314761584956346,
            0.049725721961047666,
            0.06631242444593685,
            0.08292491605104095,
            0.09958468770987236,
            0.11629603760913362,
            0.13310194761584954,
            0.15001101410342507,
            0.1670146406984553,
            0.18409133646742776,
            0.20121961047683004,
            0.2184037609133646,
            0.2356094022834116,
            0.2528494291470785,
            0.2701539288112827,
            0.28761316319677627,
            0.30536037609133637,
            0.3234557421087978,
            0.34180899932840825,
            0.36040725319006034,
            0.37925910006715907,
            0.39818831430490254,
            0.41703156480859627,
            0.4357372733378105,
            0.4544128945601073,
            0.47335070517125577,
            0.4931137676292812,
            0.5135043653458696,
            0.5343677635997313,
            0.5554847548690395,
            0.5773023505708527,
            0.5992188045668232,
            0.6207914036265949,
            0.6419599731363329,
            0.6632445936870381,
            0.6852255204835459,
            0.708504499664204,
            0.7324668905305572,
            0.7575640026863665,
            0.7839935527199461,
            0.8108529214237742,
            0.8364271323035591,
            0.8601144392209534,
            0.8828905305574208,
            0.9068271323035592,
            0.9335704499664201,
            0.9616805910006713,
            0.9838721289456008,
            0.0,
            0.016578106111484213,
            0.033156212222968426,
            0.04973431833445264,
            0.06631242444593685,
            0.0829378106111484,
            0.09961907320349225,
            0.11629173942243114,
            0.1330847548690396,
            0.15001531229012757,
            0.1670404298186702,
            0.18414721289456004,
            0.20130127602417724,
            0.21849402283411679,
            0.2356996642041638,
            0.25289241101410337,
            0.2701152451309603,
            0.2875529885829415,
            0.3054463398253861,
            0.32340416386836796,
            0.34183908663532564,
            0.36049321692411007,
            0.3794396239086634,
            0.3984719946272665,
            0.4173625251846876,
            0.4359435862995298,
            0.45438280725318997,
            0.47313149764942897,
            0.4933544660846204,
            0.5135903290799193,
            0.5344623237071858,
            0.5556738750839488,
            0.5776419073203491,
            0.5998334452652786,
            0.6213200805910004,
            0.6422221625251845,
            0.663137139019476,
            0.6851524513096036,
            0.7084314304902617,
            0.7324668905305572,
            0.7574479516453994,
            0.7844319677635995,
            0.8118930826057755,
            0.8376993955674948,
            0.8608795164539957,
            0.882821759570181
        ],
        [
            0.0,
            0.7799231699126928,
            0.7799532572196103,
            0.7796179986568164,
            0.7793472128945599,
            0.7786809939556747,
            0.7781394224311616,
            0.7772969778374746,
            0.7761579583613161,
            0.7751435862995297,
            0.7738326393552718,
            0.7722251175285424,
            0.7707035594358628,
            0.7689198119543316,
            0.7669641370047009,
            0.7647161853593013,
            0.7624252518468769,
            0.7599666890530555,
            0.7573361987911348,
            0.7546326393552718,
            0.7515422431161852,
            0.7483744795164537,
            0.7450390866353255,
            0.7415016789791805,
            0.737800940228341,
            0.7340185359301543,
            0.7299137676292812,
            0.7254952316991267,
            0.721145466756212,
            0.7164518468770985,
            0.7114487575554062,
            0.7063640026863666,
            0.7012018804566822,
            0.695704499664204,
            0.689871860308932,
            0.6840779046339823,
            0.6779529885829414,
            0.6715916722632638,
            0.6650412357286768,
            0.6581469442578911,
            0.6512913364674277,
            0.6439629281396909,
            0.6365657488247144,
            0.6290740094022832,
            0.6211051712558763,
            0.6131965077233041,
            0.6049482874412356,
            0.5963905977165881,
            0.5878501007387507,
            0.5788883814640696,
            0.5698535930154465,
            0.9193563465413026,
            0.9193047683008728,
            0.9191801208865007,
            0.9188491605104094,
            0.918384956346541,
            0.9177445265278708,
            0.9169364674278037,
            0.9160510409670918,
            0.9150925453324377,
            0.9139277367360642,
            0.9125222296843516,
            0.9111725990597714,
            0.9095478844862321,
            0.9076824714573537,
            0.9057697783747479,
            0.9036765614506377,
            0.9015016789791804,
            0.8989528542646069,
            0.8964470114170582,
            0.8935672263263933,
            0.890665950302216,
            0.8875110812625921,
            0.8841456010745464,
            0.8804663532572193,
            0.8767570181329749,
            0.872768300873069,
            0.8685259905977163,
            0.8640386836803221,
            0.8593321692411011,
            0.8542903962390863,
            0.8490595030221623,
            0.8435793149764941,
            0.8378240429818667,
            0.8319097380792476,
            0.8255785090664873,
            0.8188690396239084,
            0.8120822028206848,
            0.8047838817998654,
            0.797253458697112,
            0.7894307588985894,
            0.7813802552048353,
            0.7728182672934854,
            0.7641359301544659,
            0.7549550033579582,
            0.7456365345869709,
            0.7357850906648755,
            0.7257316319677634,
            0.7153601074546674,
            0.7046834116856949,
            0.6938132975151107,
            0.9750049697783745,
            0.9749447951645397,
            0.9747642713230352,
            0.9745020819341838,
            0.9740808596373403,
            0.9736080591000669,
            0.9730149093351239,
            0.9723615849563463,
            0.9715535258562791,
            0.9706208193418399,
            0.9695333781061112,
            0.9684115513767627,
            0.9671306917394221,
            0.9656263263935524,
            0.9641477501678976,
            0.9624370718603087,
            0.9605329751511079,
            0.9585171255876425,
            0.9563680322364,
            0.9541329751511078,
            0.9515712558764269,
            0.948983747481531,
            0.9461254533243786,
            0.942992075218267,
            0.9397985224983209,
            0.9362353257219608,
            0.9325474815312287,
            0.9287006044325048,
            0.9245098723975821,
            0.919953794492948,
            0.9152300873069172,
            0.9102269979852248,
            0.9050004029550031,
            0.8992623237071857,
            0.8933007387508392,
            0.887119946272666,
            0.8804620550705169,
            0.8734474143720615,
            0.8660244459368701,
            0.8581458697112153,
            0.8500523841504363,
            0.8413571524513094,
            0.8324341168569508,
            0.8230038952316989,
            0.8131524513096035,
            0.8027637340496975,
            0.7920526527871052,
            0.7810449966420414,
            0.7694871725990595,
            0.7575597044996639,
            1.0008456682337137,
            1.000751108126259,
            1.0006264607118869,
            1.0004760241772999,
            1.0001321692411012,
            0.9998226997985221,
            0.9993198119543315,
            0.9988212222968432,
            0.9981593015446605,
            0.9974286098052381,
            0.996629147078576,
            0.9957566151779715,
            0.9947508394895901,
            0.993633310946944,
            0.9924083277367358,
            0.991071591672263,
            0.989618804566823,
            0.9880499664204161,
            0.9863263935527197,
            0.9844179986568165,
            0.9824752182672932,
            0.9802444593687036,
            0.9779750167897916,
            0.9754175957018131,
            0.9727183344526525,
            0.9698729348556074,
            0.9667911349899259,
            0.9633783747481529,
            0.9598753525856276,
            0.9560370718603086,
            0.9518635325721958,
            0.9474707857622563,
            0.942742780389523,
            0.9377955674949627,
            0.932336870382807,
            0.9265730020147747,
            0.9204480859637338,
            0.9138804566823369,
            0.9069044996642038,
            0.8995717931497648,
            0.8916803223640024,
            0.8832902619207519,
            0.8744059100067157,
            0.8650143720617862,
            0.8551027535258561,
            0.8445550033579581,
            0.8336848891873738,
            0.8221829415715244,
            0.810169509738079,
            0.7976274009402281,
            1.0139293485560776,
            1.0138992612491602,
            1.013800402955003,
            1.0137058428475485,
            1.0134823371390191,
            1.0131900604432502,
            1.0128032236400266,
            1.012442175957018,
            1.0119478844862322,
            1.0113504365345867,
            1.0107744795164537,
            1.0100265950302214,
            1.0092959032907989,
            1.0084233713901944,
            1.0074648757555402,
            1.006424714573539,
            1.0052255204835456,
            1.0040306245802548,
            1.0026723975822698,
            1.0011852249832098,
            0.999590597716588,
            0.9978584284754867,
            0.9959199462726659,
            0.9938912021490931,
            0.9916819341840158,
            0.9892878441907318,
            0.9867905977165881,
            0.9840096709200803,
            0.9810310275352583,
            0.9777858965748821,
            0.9741926124916048,
            0.9704188045668232,
            0.9663183344526525,
            0.9618869039623905,
            0.9571245130960373,
            0.9520612491605102,
            0.9465294828744121,
            0.940421759570181,
            0.9340690396239084,
            0.9271489590329077,
            0.9195626595030219,
            0.9116668905305572,
            0.9029673606447277,
            0.8938895903290797,
            0.883990866353257,
            0.8735634654130287,
            0.8625257219610474,
            0.8509593015446606,
            0.838649294828744,
            0.8257289456010743,
            1.0210471457353925,
            1.0210471457353925,
            1.0209482874412354,
            1.0208795164539957,
            1.0206817998656814,
            1.0204797850906646,
            1.0202132975151104,
            1.0198737407656142,
            1.0194912021490932,
            1.0190398925453321,
            1.0185413028878438,
            1.0179997313633309,
            1.0173764942914705,
            1.0167016789791803,
            1.0160010745466754,
            1.0151156480859633,
            1.0142646071188715,
            1.0132201477501677,
            1.0121370047011413,
            1.010946406984553,
            1.009704231027535,
            1.0083202149093349,
            1.006751376762928,
            1.0050879785090663,
            1.00329563465413,
            1.0013958361316317,
            0.9992682337139016,
            0.9968999328408326,
            0.9944413700470112,
            0.9916518468770985,
            0.9886732034922764,
            0.9854968435191401,
            0.9818906648757553,
            0.978138347884486,
            0.9739519140362657,
            0.9693915379449293,
            0.964311081262592,
            0.9589125587642711,
            0.9531100067159165,
            0.9466928139691065,
            0.939721155137676,
            0.9320188045668232,
            0.9239382135661516,
            0.9150710543989252,
            0.9055161853593013,
            0.8952349227669574,
            0.8842272666218935,
            0.872342780389523,
            0.8598479516453994,
            0.8467599731363329,
            1.0251433176628606,
            1.0250788448623234,
            1.0250444593687036,
            1.024941302887844,
            1.0248381464069842,
            1.0246318334452649,
            1.0244212222968432,
            1.0241418401611817,
            1.0238839489590326,
            1.0235186030893215,
            1.0231059771658828,
            1.0227148421759569,
            1.0221732706514437,
            1.0216746809939554,
            1.0210213566151778,
            1.02040241773002,
            1.01962444593687,
            1.0188722632639353,
            1.0179825386165209,
            1.016981061114842,
            1.015928005372733,
            1.0147889858965746,
            1.013551108126259,
            1.0121842847548688,
            1.0107100067159165,
            1.0090981867024846,
            1.0073316319677632,
            1.0054447280053724,
            1.00327844190732,
            1.0009746138347881,
            0.9984386836803221,
            0.9956706514439218,
            0.9926877098723973,
            0.9892921423774342,
            0.9856171927468097,
            0.9815768972464738,
            0.9771454667562121,
            0.972262726662189,
            0.9669071860308929,
            0.9611347212894558,
            0.954648757555406,
            0.9475481531229011,
            0.939755540631296,
            0.9312451309603758,
            0.9218192075218264,
            0.9119075889858963,
            0.9010030893216922,
            0.8892518468770985,
            0.8766667562122228,
            0.8630844862323706,
            1.0275374076561448,
            1.0275374076561448,
            1.027468636668905,
            1.0273998656816652,
            1.0272580255204833,
            1.0271161853593014,
            1.026935661517797,
            1.0267465413028876,
            1.0265187374076559,
            1.026243653458697,
            1.0258912021490931,
            1.0255559435862993,
            1.025100335795836,
            1.02465762256548,
            1.0241547347212892,
            1.0236518468770985,
            1.0230501007387507,
            1.022345198119543,
            1.021661786433848,
            1.0208322364002682,
            1.0200069845533912,
            1.0190613834788447,
            1.0179825386165209,
            1.0168950973807922,
            1.0156658159838816,
            1.014260308932169,
            1.0128204163868364,
            1.0111914036265948,
            1.0093646742780387,
            1.0074519811954328,
            1.0052427132303556,
            1.002904499664204,
            1.000291202149093,
            0.9973340496977834,
            0.9941705842847546,
            0.990628878441907,
            0.9866831430490259,
            0.9823247817327062,
            0.9773431833445263,
            0.9719532572196102,
            0.9660819341840158,
            0.9594369375419742,
            0.951962390866353,
            0.9438216252518467,
            0.9348556077904632,
            0.9251803895231696,
            0.9142543989254531,
            0.9025762256548017,
            0.8900942914707854,
            0.8765120214909332,
            1.0290159838817996,
            1.029011685695097,
            1.0289773002014773,
            1.0289386165211547,
            1.0287967763599728,
            1.0287194089993281,
            1.028568972464741,
            1.0283755540631294,
            1.0281778374748152,
            1.0278984553391535,
            1.0276405641370043,
            1.0273611820013429,
            1.0270001343183341,
            1.0266132975151105,
            1.0261705842847546,
            1.025723572867696,
            1.0252421759570178,
            1.0246834116856949,
            1.0240171927468098,
            1.0233939556749494,
            1.022620282068502,
            1.0218165211551373,
            1.0209396910678303,
            1.019985493619879,
            1.0189797179314974,
            1.017823505708529,
            1.0165082605775686,
            1.0151199462726659,
            1.0136456682337136,
            1.011965077233042,
            1.0100996642041635,
            1.0080365345869708,
            1.005775688381464,
            1.0032483546004027,
            1.00042444593687,
            0.9972652787105437,
            0.993775151108126,
            0.9898595030221623,
            0.9854409670920078,
            0.9805195433176626,
            0.9748846205507048,
            0.9686780389523167,
            0.961908394895903,
            0.9541716588314302,
            0.9453947615849562,
            0.9359903290799192,
            0.9254210879785087,
            0.9136526527871052,
            0.9009773002014773,
            0.8874552048354597,
            1.0306535930154463,
            1.0306535930154463,
            1.0306492948287438,
            1.0305762256548017,
            1.0304988582941568,
            1.0303871054398923,
            1.0302667562122227,
            1.030137810611148,
            1.0299959704499662,
            1.029781061114842,
            1.0295489590329077,
            1.0293340496977834,
            1.0290632639355268,
            1.0287666890530556,
            1.0284400268636666,
            1.0280488918737405,
            1.0276491605104094,
            1.0272408327736733,
            1.02678522498321,
            1.0262737407656142,
            1.0257020819341838,
            1.0250960376091334,
            1.0244169241101406,
            1.0236862323707183,
            1.0228394895903288,
            1.021988448623237,
            1.0210041638683678,
            1.019942511752854,
            1.0187862995298855,
            1.0175355271994624,
            1.0161171255876424,
            1.014552585627938,
            1.0127172599059768,
            1.0107529885829414,
            1.0086124916051038,
            1.0060421759570177,
            1.0032268636668902,
            1.0001364674278037,
            0.9965474815312287,
            0.9924298186702482,
            0.9877619879113497,
            0.9822860980523839,
            0.9761654801880454,
            0.9693313633310944,
            0.9614226997985222,
            0.9524179986568164,
            0.9422957689724645,
            0.9307293485560777,
            0.9181270651443919,
            0.9044545332437876,
            1.0315046339825384,
            1.0314702484889184,
            1.0314702484889184,
            1.0313971793149763,
            1.0313498992612489,
            1.0312682337139016,
            1.031147884486232,
            1.031014640698455,
            1.0308770987239755,
            1.0307223640026861,
            1.0305203492276693,
            1.0303011417058425,
            1.0300905305574208,
            1.0297896574882468,
            1.0295274680993953,
            1.0292265950302213,
            1.0288870382807251,
            1.0285044996642039,
            1.0281047683008728,
            1.0276835460040292,
            1.0271978509066484,
            1.0267035594358627,
            1.0261061114842174,
            1.0255215580926793,
            1.0248467427803893,
            1.024163331094694,
            1.023346675621222,
            1.0225300201477499,
            1.0215371390194758,
            1.020552854264607,
            1.0194009402283408,
            1.018098589657488,
            1.0167188717259903,
            1.0151414372061784,
            1.0133233042310272,
            1.0113719274680992,
            1.0090809939556746,
            1.0064719946272664,
            1.0034073875083946,
            1.0000633982538614,
            0.9960918737407654,
            0.9913466756212219,
            0.9861114842175954,
            0.9798834116856949,
            0.9726366689053053,
            0.9642380120886499,
            0.9545756883814639,
            0.9435250503693751,
            0.9310345198119541,
            0.9170697112155807,
            1.0319344526527867,
            1.0319645399597042,
            1.0319258562793818,
            1.0318527871054397,
            1.0318098052384148,
            1.031723841504365,
            1.0316378777703155,
            1.0315390194761582,
            1.0313971793149763,
            1.0312424445936867,
            1.0310705171255874,
            1.0308513096037606,
            1.0306364002686363,
            1.0303999999999998,
            1.0301335124244455,
            1.0298627266621891,
            1.0295532572196102,
            1.0292008059100064,
            1.0288268636668902,
            1.0284658159838815,
            1.0280059100067156,
            1.0275717931497648,
            1.027060308932169,
            1.0265316319677633,
            1.0259685695097378,
            1.0253410342511748,
            1.0246662189388849,
            1.0239011417058426,
            1.0231016789791803,
            1.022194761584956,
            1.0212319677635995,
            1.0201746138347882,
            1.0190355943586296,
            1.0176601746138345,
            1.0161815983881797,
            1.0145096037609131,
            1.0126527871054396,
            1.0104993955674948,
            1.0078989926124913,
            1.0050879785090663,
            1.001584956346541,
            0.9977079919408997,
            0.9928553391537942,
            0.9874267293485558,
            0.980824714573539,
            0.973006312961719,
            0.9638511752854262,
            0.9531400940228338,
            0.9408128945601072,
            0.926805104096709,
            1.0322611148421756,
            1.0322267293485559,
            1.0322224311618533,
            1.0321794492948284,
            1.0321364674278037,
            1.0320204163868365,
            1.0319645399597042,
            1.0318312961719271,
            1.0317195433176625,
            1.0315347212894557,
            1.0313627938213563,
            1.031173673606447,
            1.0309931497649427,
            1.0307524513096034,
            1.0305160510409668,
            1.030215177971793,
            1.0299357958361313,
            1.0296091336467426,
            1.0292695768972462,
            1.0288999328408326,
            1.0285044996642039,
            1.0280961719274677,
            1.0276147750167894,
            1.0271118871725988,
            1.0265789120214905,
            1.0260072531900601,
            1.0253840161181997,
            1.0247049026192072,
            1.0239871054398924,
            1.0232220282068498,
            1.0223408999328405,
            1.0214124916051037,
            1.0204325050369374,
            1.0192462055070515,
            1.0180083277367358,
            1.016564137004701,
            1.0148792478173267,
            1.0130267293485558,
            1.010963599731363,
            1.0084663532572193,
            1.0054748153122899,
            1.0021179314976492,
            0.9978283411685692,
            0.9929928811282738,
            0.9869668233713899,
            0.9797028878441905,
            0.9710377434519809,
            0.9607006044325047,
            0.9485625251846874,
            0.9345504365345868,
            1.0324889187374073,
            1.0324545332437876,
            1.032450235057085,
            1.0324115513767627,
            1.032334184016118,
            1.0322482202820682,
            1.032157958361316,
            1.0320591000671588,
            1.031917259905977,
            1.0317625251846874,
            1.0316206850235055,
            1.031431564808596,
            1.0312166554734719,
            1.0310103425117525,
            1.030739556749496,
            1.0304687709872395,
            1.030189388851578,
            1.0298627266621891,
            1.0295532572196102,
            1.0291836131631964,
            1.0288139691067828,
            1.0284056413700466,
            1.0279844190732033,
            1.0274815312290124,
            1.0269743451981193,
            1.0263983881799863,
            1.0258353257219608,
            1.0251820013431832,
            1.024489993284083,
            1.023780792478173,
            1.0230071188717258,
            1.022220550705171,
            1.021262055070517,
            1.020234788448623,
            1.019100067159167,
            1.017814909335124,
            1.0163664204163867,
            1.0147932840832772,
            1.0128719946272664,
            1.0108045668233712,
            1.0082084620550702,
            1.0052856950973805,
            1.0016236400268634,
            0.9971449294828741,
            0.9916346541302885,
            0.9849251846877095,
            0.9767156480859635,
            0.9667739422431159,
            0.9548765614506377,
            0.9408601746138345,
            1.0326221625251844,
            1.0326178643384818,
            1.032583478844862,
            1.0325404969778371,
            1.0324631296171924,
            1.0324115513767627,
            1.0323212894560105,
            1.0321880456682335,
            1.0320805910006714,
            1.0319559435862993,
            1.0317840161181997,
            1.031624983210208,
            1.0313799865681663,
            1.0311693754197446,
            1.0309028878441904,
            1.0306278038952315,
            1.03034842175957,
            1.030021759570181,
            1.0297079919408996,
            1.0293727333781058,
            1.0290331766286096,
            1.0286248488918734,
            1.0281993284083275,
            1.0277222296843518,
            1.0272150436534584,
            1.0266992612491601,
            1.0260717259905974,
            1.0254785762256544,
            1.0248467427803893,
            1.0241590329079917,
            1.0234455339153792,
            1.0227105439892543,
            1.0218337139019473,
            1.020943989254533,
            1.0198866353257217,
            1.0187003357958357,
            1.017380792478173,
            1.0158549361987907,
            1.0142173270651442,
            1.012399194089993,
            1.0101254533243784,
            1.0075981195433175,
            1.004340094022834,
            1.000308394895903,
            0.9952580255204833,
            0.9890127602417728,
            0.9812545332437875,
            0.9717254533243785,
            0.9601031564808593,
            0.946121155137676,
            1.0327511081262588,
            1.0327511081262588,
            1.0327124244459367,
            1.0326737407656141,
            1.0325920752182671,
            1.0325104096709197,
            1.0324201477501675,
            1.0323212894560105,
            1.0322095366017459,
            1.0320848891873737,
            1.0319473472128942,
            1.0317539288112825,
            1.0315390194761582,
            1.031298321020819,
            1.0310275352585625,
            1.030756749496306,
            1.0304429818670247,
            1.0301464069845532,
            1.0298326393552717,
            1.0294973807924779,
            1.0291578240429815,
            1.028779583613163,
            1.0283841504365343,
            1.0279371390194758,
            1.0274299529885826,
            1.0268496977837471,
            1.0262823371390193,
            1.0256290127602414,
            1.0249928811282736,
            1.024365345869711,
            1.0237335124244455,
            1.0229985224983207,
            1.0222334452652784,
            1.021395298858294,
            1.0203637340496974,
            1.0192290127602415,
            1.0180126259234383,
            1.0166415043653456,
            1.0151586299529882,
            1.0135167226326391,
            1.011599731363331,
            1.0092099395567493,
            1.006416118200134,
            1.002762659503022,
            0.9981034251175283,
            0.9922621893888514,
            0.984946675621222,
            0.975843116185359,
            0.9645087978509064,
            0.9506213566151778,
            1.032884351914036,
            1.0328499664204163,
            1.0328112827400937,
            1.0327382135661514,
            1.0326909335124241,
            1.032609267965077,
            1.0325190060443248,
            1.0324158495634652,
            1.032308394895903,
            1.032183747481531,
            1.0320419073203488,
            1.031882874412357,
            1.0316378777703155,
            1.0313971793149763,
            1.0311564808596372,
            1.0308212222968434,
            1.0305074546675619,
            1.0302108797850904,
            1.029897112155809,
            1.0295919408999326,
            1.0292824714573536,
            1.0289343183344524,
            1.0285388851578239,
            1.0281219610476826,
            1.0275803895231697,
            1.0270001343183341,
            1.0263725990597714,
            1.0257450638012087,
            1.0251089321692408,
            1.024481396910678,
            1.0238796507723302,
            1.023230624580255,
            1.0225472128945599,
            1.0217090664875752,
            1.0207806581598386,
            1.0196760241773,
            1.018399462726662,
            1.0171314976494288,
            1.0157517797179312,
            1.014260308932169,
            1.0126226997985222,
            1.0106111484217593,
            1.0080322364002685,
            1.0046839489590327,
            1.000351376762928,
            0.9948453995970447,
            0.9879554063129614,
            0.9792859637340495,
            0.9683040967092006,
            0.9544940228341166,
            1.032983210208193,
            1.0329488247145733,
            1.032910141034251,
            1.0328370718603086,
            1.032759704499664,
            1.0326737407656141,
            1.032583478844862,
            1.032450235057085,
            1.0323728676964403,
            1.0322482202820682,
            1.032140765614506,
            1.0319817327065142,
            1.03176682337139,
            1.0315261249160508,
            1.0312209536601744,
            1.030881396910678,
            1.0305676292813966,
            1.0302409670920076,
            1.0299271994627264,
            1.0296521155137672,
            1.0293727333781058,
            1.0290589657488245,
            1.0286936198791132,
            1.0282766957689722,
            1.027735124244459,
            1.0271204835460037,
            1.0264628609805235,
            1.025775151108126,
            1.0251390194761583,
            1.0245415715245128,
            1.0239957018132972,
            1.0234025520483543,
            1.0227750167897915,
            1.0220185359301541,
            1.0210342511752852,
            1.0199511081262589,
            1.0187003357958357,
            1.0174323707186028,
            1.0161257219610473,
            1.0147932840832772,
            1.0133061114842172,
            1.0116212222968433,
            1.0093388851578238,
            1.0062312961719273,
            1.0021480188045666,
            0.9969386165211549,
            0.9904096709200803,
            0.9821786433848217,
            0.9715750167897915,
            0.9579024848891872,
            1.033211014103425,
            1.033211014103425,
            1.0331078576225652,
            1.0329660174613833,
            1.0328542646071186,
            1.0327382135661514,
            1.0326135661517795,
            1.0325490933512422,
            1.032467427803895,
            1.03244163868368,
            1.0323642713230354,
            1.0322697112155805,
            1.0320848891873737,
            1.0318141034251171,
            1.0314444593687035,
            1.0310103425117525,
            1.0305676292813966,
            1.0302108797850904,
            1.029897112155809,
            1.0296521155137672,
            1.0294973807924779,
            1.0293340496977834,
            1.0290933512424443,
            1.0287323035594356,
            1.0281606447280052,
            1.02742565480188,
            1.0265531229012756,
            1.0256891873740763,
            1.0249928811282736,
            1.0244556077904632,
            1.024081665547347,
            1.0237464069845532,
            1.023346675621222,
            1.0226976494291469,
            1.0217348556077903,
            1.0205055742108795,
            1.0190570852921421,
            1.0176773673606445,
            1.0164222968435188,
            1.0154337139019474,
            1.014543989254533,
            1.0135167226326391,
            1.0120080591000669,
            1.0094678307588985,
            1.0057713901947614,
            1.0010047011417056,
            0.995335392881128,
            0.988492679650772,
            0.9793289456010742,
            0.9662022834116853,
            1.033443116185359,
            1.0334388179986567,
            1.0332711887172596,
            1.03309926124916,
            1.0328542646071186,
            1.0326737407656141,
            1.0325190060443248,
            1.032450235057085,
            1.0325018132975148,
            1.0325705842847546,
            1.032626460711887,
            1.0325920752182671,
            1.03244163868368,
            1.0321321692411012,
            1.0316679650772327,
            1.0310748153122897,
            1.0305074546675619,
            1.0299916722632636,
            1.029647817327065,
            1.0294973807924779,
            1.0295317662860977,
            1.0295833445265277,
            1.02958764271323,
            1.0292824714573536,
            1.0287065144392207,
            1.0276964405641367,
            1.0265531229012756,
            1.0254184016118197,
            1.024580255204835,
            1.0241031564808594,
            1.0239656145063798,
            1.0239785090664872,
            1.0238925453324377,
            1.023436937541974,
            1.0224096709200803,
            1.0208967092008057,
            1.0191129617192745,
            1.0174581598388177,
            1.0161558092679648,
            1.0153520483546001,
            1.0149867024848889,
            1.014685829415715,
            1.013851981195433,
            1.0116470114170582,
            1.0078689053055738,
            1.0029732706514436,
            0.997763868368032,
            0.992322364002686,
            0.9850283411685692,
            0.9727656145063798,
            1.0337053055742105,
            1.0336709200805907,
            1.033468905305574,
            1.0331981195433175,
            1.0328542646071186,
            1.0325447951645397,
            1.0323556749496303,
            1.0323212894560105,
            1.0324373404969776,
            1.0326350570852918,
            1.0328198791134988,
            1.0329144392209533,
            1.0328284754869037,
            1.032484620550705,
            1.0319258562793818,
            1.0311994627266619,
            1.03034842175957,
            1.0296736064472798,
            1.0292394895903287,
            1.0292137004701138,
            1.029437206178643,
            1.029798253861652,
            1.0300776359973134,
            1.0299873740765613,
            1.0293426460711885,
            1.0281176628609803,
            1.0265531229012756,
            1.0250315648085961,
            1.024107454667562,
            1.024073069173942,
            1.0241117528542643,
            1.0241504365345866,
            1.024464204163868,
            1.0242836803223636,
            1.0231661517797177,
            1.0212835460040293,
            1.0190012088650098,
            1.0170498321020816,
            1.0157259905977163,
            1.015085560779046,
            1.0150425789120212,
            1.0155153794492946,
            1.0153907320349225,
            1.013417864338482,
            1.0092658159838814,
            1.0038114170584282,
            0.998614909335124,
            0.994449966420416,
            0.9894554734721286,
            0.9784478173270649,
            1.0339975822699796,
            1.0338987239758224,
            1.0337310946944256,
            1.033327065144392,
            1.0328542646071186,
            1.0325104096709197,
            1.0323212894560105,
            1.032157958361316,
            1.032308394895903,
            1.0326694425789118,
            1.0330476830087305,
            1.0332711887172596,
            1.0332153122901273,
            1.0329359301544658,
            1.032274009402283,
            1.0313284083277363,
            1.0302194761584953,
            1.0292652787105439,
            1.02886124916051,
            1.0290589657488245,
            1.0294672934855604,
            1.0299873740765613,
            1.0305719274680991,
            1.0307223640026861,
            1.0300733378106108,
            1.0285732706514437,
            1.0265230355943584,
            1.024614640698455,
            1.023957018132975,
            1.0239828072531898,
            1.0242879785090662,
            1.0243825386165208,
            1.0250616521155136,
            1.025190597716588,
            1.024064472800537,
            1.0216746809939554,
            1.0189195433176625,
            1.016671591672263,
            1.0156959032907988,
            1.014978106111484,
            1.015068368032236,
            1.016087038280725,
            1.0167747481531226,
            1.0150382807253187,
            1.0103403626595027,
            1.0040349227669574,
            0.9985160510409667,
            0.9954299529885826,
            0.9930143720617861,
            0.9838721289456008,
            1.0342296843519136,
            1.0341952988582939,
            1.0339245130960373,
            1.0334903962390862,
            1.0328542646071186,
            1.0326393552719944,
            1.0326479516453992,
            1.0321235728676963,
            1.0321751511081259,
            1.0327038280725316,
            1.0332067159167224,
            1.033593552719946,
            1.0336322364002684,
            1.0333528542646069,
            1.0326608462055067,
            1.0314874412357284,
            1.0300604432505034,
            1.0290417730020145,
            1.0291449294828743,
            1.0288999328408326,
            1.029561853593015,
            1.0302323707186027,
            1.0310619207521825,
            1.031457353928811,
            1.0308942914707855,
            1.029054667562122,
            1.0264628609805235,
            1.0241375419744794,
            1.0244599059771655,
            1.0241590329079917,
            1.0244599059771655,
            1.0247263935527198,
            1.0256633982538614,
            1.0262393552719944,
            1.024932706514439,
            1.0220916051040965,
            1.018756212222968,
            1.0165598388179984,
            1.0155884486232367,
            1.014978106111484,
            1.0149093351242442,
            1.0166586971121554,
            1.018081396910678,
            1.0165813297515107,
            1.0112386836803222,
            1.0039575554063127
        ],
        [
            0.716364450414148,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074
        ]
    ]
}

==> anc/hom_3d.json <==
{
    "Disclaimer": "In order to keep the file short only data for mu_45 <= mu is included",
    "a [sigma0]": 0.2327,
    "L [sigma0]": 27.92,
    "Ns": 120,
    "columns": [
        "$\\mu/\\sigma_0$",
        "$\\mu_{45}/\\sigma_0$",
        "$T/\\sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.7799231699126928,
            0.7799532572196103,
            0.7796179986568164,
            0.7793472128945599,
            0.7786809939556747,
            0.7781394224311616,
            0.7772969778374746,
            0.7761579583613161,
            0.7751435862995297,
            0.7738326393552718,
            0.7722251175285424,
            0.7707035594358628,
            0.7689198119543316,
            0.7669641370047009,
            0.7647161853593013,
            0.7624252518468769,
            0.7599666890530555,
            0.7573361987911348,
            0.7546326393552718,
            0.7515422431161852,
            0.7483744795164537,
            0.7450390866353255,
            0.7415016789791805,
            0.737800940228341,
            0.7340185359301543,
            0.7299137676292812,
            0.7254952316991267,
            0.721145466756212,
            0.7164518468770985,
            0.7114487575554062,
            0.7063640026863666,
            0.7012018804566822,
            0.695704499664204,
            0.689871860308932,
            0.6840779046339823,
            0.6779529885829414,
            0.6715916722632638,
            0.6650412357286768,
            0.6581469442578911,
            0.6512913364674277,
            0.6439629281396909,
            0.6365657488247144,
            0.6290740094022832,
            0.6211051712558763,
            0.6131965077233041,
            0.6049482874412356,
            0.5963905977165881,
            0.5878501007387507,
            0.5788883814640696,
            0.5698535930154465,
            0.9193563465413026,
            0.9193047683008728,
            0.9191801208865007,
            0.9188491605104094,
            0.918384956346541,
            0.9177445265278708,
            0.9169364674278037,
            0.9160510409670918,
            0.9150925453324377,
            0.9139277367360642,
            0.9125222296843516,
            0.9111725990597714,
            0.9095478844862321,
            0.9076824714573537,
            0.9057697783747479,
            0.9036765614506377,
            0.9015016789791804,
            0.8989528542646069,
            0.8964470114170582,
            0.8935672263263933,
            0.890665950302216,
            0.8875110812625921,
            0.8841456010745464,
            0.8804663532572193,
            0.8767570181329749,
            0.872768300873069,
            0.8685259905977163,
            0.8640386836803221,
            0.8593321692411011,
            0.8542903962390863,
            0.8490595030221623,
            0.8435793149764941,
            0.8378240429818667,
            0.8319097380792476,
            0.8255785090664873,
            0.8188690396239084,
            0.8120822028206848,
            0.8047838817998654,
            0.797253458697112,
            0.7894307588985894,
            0.7813802552048353,
            0.7728182672934854,
            0.7641359301544659,
            0.7549550033579582,
            0.7456365345869709,
            0.7357850906648755,
            0.7257316319677634,
            0.7153601074546674,
            0.7046834116856949,
            0.6938132975151107,
            0.9750049697783745,
            0.9749447951645397,
            0.9747642713230352,
            0.9745020819341838,
            0.9740808596373403,
            0.9736080591000669,
            0.9730149093351239,
            0.9723615849563463,
            0.9715535258562791,
            0.9706208193418399,
            0.9695333781061112,
            0.9684115513767627,
            0.9671306917394221,
            0.9656263263935524,
            0.9641477501678976,
            0.9624370718603087,
            0.9605329751511079,
            0.9585171255876425,
            0.9563680322364,
            0.9541329751511078,
            0.9515712558764269,
            0.948983747481531,
            0.9461254533243786,
            0.942992075218267,
            0.9397985224983209,
            0.9362353257219608,
            0.9325474815312287,
            0.9287006044325048,
            0.9245098723975821,
            0.919953794492948,
            0.9152300873069172,
            0.9102269979852248,
            0.9050004029550031,
            0.8992623237071857,
            0.8933007387508392,
            0.887119946272666,
            0.8804620550705169,
            0.8734474143720615,
            0.8660244459368701,
            0.8581458697112153,
            0.8500523841504363,
            0.8413571524513094,
            0.8324341168569508,
            0.8230038952316989,
            0.8131524513096035,
            0.8027637340496975,
            0.7920526527871052,
            0.7810449966420414,
            0.7694871725990595,
            0.7575597044996639,
            1.0008456682337137,
            1.000751108126259,
            1.0006264607118869,
            1.0004760241772999,
            1.0001321692411012,
            0.9998226997985221,
            0.9993198119543315,
            0.9988212222968432,
            0.9981593015446605,
            0.9974286098052381,
            0.996629147078576,
            0.9957566151779715,
            0.9947508394895901,
            0.993633310946944,
            0.9924083277367358,
            0.991071591672263,
            0.989618804566823,
            0.9880499664204161,
            0.9863263935527197,
            0.9844179986568165,
            0.9824752182672932,
            0.9802444593687036,
            0.9779750167897916,
            0.9754175957018131,
            0.9727183344526525,
            0.9698729348556074,
            0.9667911349899259,
            0.9633783747481529,
            0.9598753525856276,
            0.9560370718603086,
            0.9518635325721958,
            0.9474707857622563,
            0.942742780389523,
            0.9377955674949627,
            0.932336870382807,
            0.9265730020147747,
            0.9204480859637338,
            0.9138804566823369,
            0.9069044996642038,
            0.8995717931497648,
            0.8916803223640024,
            0.8832902619207519,
            0.8744059100067157,
            0.8650143720617862,
            0.8551027535258561,
            0.8445550033579581,
            0.8336848891873738,
            0.8221829415715244,
            0.810169509738079,
            0.7976274009402281,
            1.0139293485560776,
            1.0138992612491602,
            1.013800402955003,
            1.0137058428475485,
            1.0134823371390191,
            1.0131900604432502,
            1.0128032236400266,
            1.012442175957018,
            1.0119478844862322,
            1.0113504365345867,
            1.0107744795164537,
            1.0100265950302214,
            1.0092959032907989,
            1.0084233713901944,
            1.0074648757555402,
            1.006424714573539,
            1.0052255204835456,
            1.0040306245802548,
            1.0026723975822698,
            1.0011852249832098,
            0.999590597716588,
            0.9978584284754867,
            0.9959199462726659,
            0.9938912021490931,
            0.9916819341840158,
            0.9892878441907318,
            0.9867905977165881,
            0.9840096709200803,
            0.9810310275352583,
            0.9777858965748821,
            0.9741926124916048,
            0.9704188045668232,
            0.9663183344526525,
            0.9618869039623905,
            0.9571245130960373,
            0.9520612491605102,
            0.9465294828744121,
            0.940421759570181,
            0.9340690396239084,
            0.9271489590329077,
            0.9195626595030219,
            0.9116668905305572,
            0.9029673606447277,
            0.8938895903290797,
            0.883990866353257,
            0.8735634654130287,
            0.8625257219610474,
            0.8509593015446606,
            0.838649294828744,
            0.8257289456010743,
            1.0210471457353925,
            1.0210471457353925,
            1.0209482874412354,
            1.0208795164539957,
            1.0206817998656814,
            1.0204797850906646,
            1.0202132975151104,
            1.0198737407656142,
            1.0194912021490932,
            1.0190398925453321,
            1.0185413028878438,
            1.0179997313633309,
            1.0173764942914705,
            1.0167016789791803,
            1.0160010745466754,
            1.0151156480859633,
            1.0142646071188715,
            1.0132201477501677,
            1.0121370047011413,
            1.010946406984553,
            1.009704231027535,
            1.0083202149093349,
            1.006751376762928,
            1.0050879785090663,
            1.00329563465413,
            1.0013958361316317,
            0.9992682337139016,
            0.9968999328408326,
            0.9944413700470112,
            0.9916518468770985,
            0.9886732034922764,
            0.9854968435191401,
            0.9818906648757553,
            0.978138347884486,
            0.9739519140362657,
            0.9693915379449293,
            0.964311081262592,
            0.9589125587642711,
            0.9531100067159165,
            0.9466928139691065,
            0.939721155137676,
            0.9320188045668232,
            0.9239382135661516,
            0.9150710543989252,
            0.9055161853593013,
            0.8952349227669574,
            0.8842272666218935,
            0.872342780389523,
            0.8598479516453994,
            0.8467599731363329,
            1.0251433176628606,
            1.0250788448623234,
            1.0250444593687036,
            1.024941302887844,
            1.0248381464069842,
            1.0246318334452649,
            1.0244212222968432,
            1.0241418401611817,
            1.0238839489590326,
            1.0235186030893215,
            1.0231059771658828,
            1.0227148421759569,
            1.0221732706514437,
            1.0216746809939554,
            1.0210213566151778,
            1.02040241773002,
            1.01962444593687,
            1.0188722632639353,
            1.0179825386165209,
            1.016981061114842,
            1.015928005372733,
            1.0147889858965746,
            1.013551108126259,
            1.0121842847548688,
            1.0107100067159165,
            1.0090981867024846,
            1.0073316319677632,
            1.0054447280053724,
            1.00327844190732,
            1.0009746138347881,
            0.9984386836803221,
            0.9956706514439218,
            0.9926877098723973,
            0.9892921423774342,
            0.9856171927468097,
            0.9815768972464738,
            0.9771454667562121,
            0.972262726662189,
            0.9669071860308929,
            0.9611347212894558,
            0.954648757555406,
            0.9475481531229011,
            0.939755540631296,
            0.9312451309603758,
            0.9218192075218264,
            0.9119075889858963,
            0.9010030893216922,
            0.8892518468770985,
            0.8766667562122228,
            0.8630844862323706,
            1.0275374076561448,
            1.0275374076561448,
            1.027468636668905,
            1.0273998656816652,
            1.0272580255204833,
            1.0271161853593014,
            1.026935661517797,
            1.0267465413028876,
            1.0265187374076559,
            1.026243653458697,
            1.0258912021490931,
            1.0255559435862993,
            1.025100335795836,
            1.02465762256548,
            1.0241547347212892,
            1.0236518468770985,
            1.0230501007387507,
            1.022345198119543,
            1.021661786433848,
            1.0208322364002682,
            1.0200069845533912,
            1.0190613834788447,
            1.0179825386165209,
            1.0168950973807922,
            1.0156658159838816,
            1.014260308932169,
            1.0128204163868364,
            1.0111914036265948,
            1.0093646742780387,
            1.0074519811954328,
            1.0052427132303556,
            1.002904499664204,
            1.000291202149093,
            0.9973340496977834,
            0.9941705842847546,
            0.990628878441907,
            0.9866831430490259,
            0.9823247817327062,
            0.9773431833445263,
            0.9719532572196102,
            0.9660819341840158,
            0.9594369375419742,
            0.951962390866353,
            0.9438216252518467,
            0.9348556077904632,
            0.9251803895231696,
            0.9142543989254531,
            0.9025762256548017,
            0.8900942914707854,
            0.8765120214909332,
            1.0290159838817996,
            1.029011685695097,
            1.0289773002014773,
            1.0289386165211547,
            1.0287967763599728,
            1.0287194089993281,
            1.028568972464741,
            1.0283755540631294,
            1.0281778374748152,
            1.0278984553391535,
            1.0276405641370043,
            1.0273611820013429,
            1.0270001343183341,
            1.0266132975151105,
            1.0261705842847546,
            1.025723572867696,
            1.0252421759570178,
            1.0246834116856949,
            1.0240171927468098,
            1.0233939556749494,
            1.022620282068502,
            1.0218165211551373,
            1.0209396910678303,
            1.019985493619879,
            1.0189797179314974,
            1.017823505708529,
            1.0165082605775686,
            1.0151199462726659,
            1.0136456682337136,
            1.011965077233042,
            1.0100996642041635,
            1.0080365345869708,
            1.005775688381464,
            1.0032483546004027,
            1.00042444593687,
            0.9972652787105437,
            0.993775151108126,
            0.9898595030221623,
            0.9854409670920078,
            0.9805195433176626,
            0.9748846205507048,
            0.9686780389523167,
            0.961908394895903,
            0.9541716588314302,
            0.9453947615849562,
            0.9359903290799192,
            0.9254210879785087,
            0.9136526527871052,
            0.9009773002014773,
            0.8874552048354597,
            1.0306535930154463,
            1.0306535930154463,
            1.0306492948287438,
            1.0305762256548017,
            1.0304988582941568,
            1.0303871054398923,
            1.0302667562122227,
            1.030137810611148,
            1.0299959704499662,
            1.029781061114842,
            1.0295489590329077,
            1.0293340496977834,
            1.0290632639355268,
            1.0287666890530556,
            1.0284400268636666,
            1.0280488918737405,
            1.0276491605104094,
            1.0272408327736733,
            1.02678522498321,
            1.0262737407656142,
            1.0257020819341838,
            1.0250960376091334,
            1.0244169241101406,
            1.0236862323707183,
            1.0228394895903288,
            1.021988448623237,
            1.0210041638683678,
            1.019942511752854,
            1.0187862995298855,
            1.0175355271994624,
            1.0161171255876424,
            1.014552585627938,
            1.0127172599059768,
            1.0107529885829414,
            1.0086124916051038,
            1.0060421759570177,
            1.0032268636668902,
            1.0001364674278037,
            0.9965474815312287,
            0.9924298186702482,
            0.9877619879113497,
            0.9822860980523839,
            0.9761654801880454,
            0.9693313633310944,
            0.9614226997985222,
            0.9524179986568164,
            0.9422957689724645,
            0.9307293485560777,
            0.9181270651443919,
            0.9044545332437876,
            1.0315046339825384,
            1.0314702484889184,
            1.0314702484889184,
            1.0313971793149763,
            1.0313498992612489,
            1.0312682337139016,
            1.031147884486232,
            1.031014640698455,
            1.0308770987239755,
            1.0307223640026861,
            1.0305203492276693,
            1.0303011417058425,
            1.0300905305574208,
            1.0297896574882468,
            1.0295274680993953,
            1.0292265950302213,
            1.0288870382807251,
            1.0285044996642039,
            1.0281047683008728,
            1.0276835460040292,
            1.0271978509066484,
            1.0267035594358627,
            1.0261061114842174,
            1.0255215580926793,
            1.0248467427803893,
            1.024163331094694,
            1.023346675621222,
            1.0225300201477499,
            1.0215371390194758,
            1.020552854264607,
            1.0194009402283408,
            1.018098589657488,
            1.0167188717259903,
            1.0151414372061784,
            1.0133233042310272,
            1.0113719274680992,
            1.0090809939556746,
            1.0064719946272664,
            1.0034073875083946,
            1.0000633982538614,
            0.9960918737407654,
            0.9913466756212219,
            0.9861114842175954,
            0.9798834116856949,
            0.9726366689053053,
            0.9642380120886499,
            0.9545756883814639,
            0.9435250503693751,
            0.9310345198119541,
            0.9170697112155807,
            1.0319344526527867,
            1.0319645399597042,
            1.0319258562793818,
            1.0318527871054397,
            1.0318098052384148,
            1.031723841504365,
            1.0316378777703155,
            1.0315390194761582,
            1.0313971793149763,
            1.0312424445936867,
            1.0310705171255874,
            1.0308513096037606,
            1.0306364002686363,
            1.0303999999999998,
            1.0301335124244455,
            1.0298627266621891,
            1.0295532572196102,
            1.0292008059100064,
            1.0288268636668902,
            1.0284658159838815,
            1.0280059100067156,
            1.0275717931497648,
            1.027060308932169,
            1.0265316319677633,
            1.0259685695097378,
            1.0253410342511748,
            1.0246662189388849,
            1.0239011417058426,
            1.0231016789791803,
            1.022194761584956,
            1.0212319677635995,
            1.0201746138347882,
            1.0190355943586296,
            1.0176601746138345,
            1.0161815983881797,
            1.0145096037609131,
            1.0126527871054396,
            1.0104993955674948,
            1.0078989926124913,
            1.0050879785090663,
            1.001584956346541,
            0.9977079919408997,
            0.9928553391537942,
            0.9874267293485558,
            0.980824714573539,
            0.973006312961719,
            0.9638511752854262,
            0.9531400940228338,
            0.9408128945601072,
            0.926805104096709,
            1.0322611148421756,
            1.0322267293485559,
            1.0322224311618533,
            1.0321794492948284,
            1.0321364674278037,
            1.0320204163868365,
            1.0319645399597042,
            1.0318312961719271,
            1.0317195433176625,
            1.0315347212894557,
            1.0313627938213563,
            1.031173673606447,
            1.0309931497649427,
            1.0307524513096034,
            1.0305160510409668,
            1.030215177971793,
            1.0299357958361313,
            1.0296091336467426,
            1.0292695768972462,
            1.0288999328408326,
            1.0285044996642039,
            1.0280961719274677,
            1.0276147750167894,
            1.0271118871725988,
            1.0265789120214905,
            1.0260072531900601,
            1.0253840161181997,
            1.0247049026192072,
            1.0239871054398924,
            1.0232220282068498,
            1.0223408999328405,
            1.0214124916051037,
            1.0204325050369374,
            1.0192462055070515,
            1.0180083277367358,
            1.016564137004701,
            1.0148792478173267,
            1.0130267293485558,
            1.010963599731363,
            1.0084663532572193,
            1.0054748153122899,
            1.0021179314976492,
            0.9978283411685692,
            0.9929928811282738,
            0.9869668233713899,
            0.9797028878441905,
            0.9710377434519809,
            0.9607006044325047,
            0.9485625251846874,
            0.9345504365345868,
            1.0324889187374073,
            1.0324545332437876,
            1.032450235057085,
            1.0324115513767627,
            1.032334184016118,
            1.0322482202820682,
            1.032157958361316,
            1.0320591000671588,
            1.031917259905977,
            1.0317625251846874,
            1.0316206850235055,
            1.031431564808596,
            1.0312166554734719,
            1.0310103425117525,
            1.030739556749496,
            1.0304687709872395,
            1.030189388851578,
            1.0298627266621891,
            1.0295532572196102,
            1.0291836131631964,
            1.0288139691067828,
            1.0284056413700466,
            1.0279844190732033,
            1.0274815312290124,
            1.0269743451981193,
            1.0263983881799863,
            1.0258353257219608,
            1.0251820013431832,
            1.024489993284083,
            1.023780792478173,
            1.0230071188717258,
            1.022220550705171,
            1.021262055070517,
            1.020234788448623,
            1.019100067159167,
            1.017814909335124,
            1.0163664204163867,
            1.0147932840832772,
            1.0128719946272664,
            1.0108045668233712,
            1.0082084620550702,
            1.0052856950973805,
            1.0016236400268634,
            0.9971449294828741,
            0.9916346541302885,
            0.9849251846877095,
            0.9767156480859635,
            0.9667739422431159,
            0.9548765614506377,
            0.9408601746138345,
            1.0326221625251844,
            1.0326178643384818,
            1.032583478844862,
            1.0325404969778371,
            1.0324631296171924,
            1.0324115513767627,
            1.0323212894560105,
            1.0321880456682335,
            1.0320805910006714,
            1.0319559435862993,
            1.0317840161181997,
            1.031624983210208,
            1.0313799865681663,
            1.0311693754197446,
            1.0309028878441904,
            1.0306278038952315,
            1.03034842175957,
            1.030021759570181,
            1.0297079919408996,
            1.0293727333781058,
            1.0290331766286096,
            1.0286248488918734,
            1.0281993284083275,
            1.0277222296843518,
            1.0272150436534584,
            1.0266992612491601,
            1.0260717259905974,
            1.0254785762256544,
            1.0248467427803893,
            1.0241590329079917,
            1.0234455339153792,
            1.0227105439892543,
            1.0218337139019473,
            1.020943989254533,
            1.0198866353257217,
            1.0187003357958357,
            1.017380792478173,
            1.0158549361987907,
            1.0142173270651442,
            1.012399194089993,
            1.0101254533243784,
            1.0075981195433175,
            1.004340094022834,
            1.000308394895903,
            0.9952580255204833,
            0.9890127602417728,
            0.9812545332437875,
            0.9717254533243785,
            0.9601031564808593,
            0.946121155137676,
            1.0327511081262588,
            1.0327511081262588,
            1.0327124244459367,
            1.0326737407656141,
            1.0325920752182671,
            1.0325104096709197,
            1.0324201477501675,
            1.0323212894560105,
            1.0322095366017459,
            1.0320848891873737,
            1.0319473472128942,
            1.0317539288112825,
            1.0315390194761582,
            1.031298321020819,
            1.0310275352585625,
            1.030756749496306,
            1.0304429818670247,
            1.0301464069845532,
            1.0298326393552717,
            1.0294973807924779,
            1.0291578240429815,
            1.028779583613163,
            1.0283841504365343,
            1.0279371390194758,
            1.0274299529885826,
            1.0268496977837471,
            1.0262823371390193,
            1.0256290127602414,
            1.0249928811282736,
            1.024365345869711,
            1.0237335124244455,
            1.0229985224983207,
            1.0222334452652784,
            1.021395298858294,
            1.0203637340496974,
            1.0192290127602415,
            1.0180126259234383,
            1.0166415043653456,
            1.0151586299529882,
            1.0135167226326391,
            1.011599731363331,
            1.0092099395567493,
            1.006416118200134,
            1.002762659503022,
            0.9981034251175283,
            0.9922621893888514,
            0.984946675621222,
            0.975843116185359,
            0.9645087978509064,
            0.9506213566151778,
            1.032884351914036,
            1.0328499664204163,
            1.0328112827400937,
            1.0327382135661514,
            1.0326909335124241,
            1.032609267965077,
            1.0325190060443248,
            1.0324158495634652,
            1.032308394895903,
            1.032183747481531,
            1.0320419073203488,
            1.031882874412357,
            1.0316378777703155,
            1.0313971793149763,
            1.0311564808596372,
            1.0308212222968434,
            1.0305074546675619,
            1.0302108797850904,
            1.029897112155809,
            1.0295919408999326,
            1.0292824714573536,
            1.0289343183344524,
            1.0285388851578239,
            1.0281219610476826,
            1.0275803895231697,
            1.0270001343183341,
            1.0263725990597714,
            1.0257450638012087,
            1.0251089321692408,
            1.024481396910678,
            1.0238796507723302,
            1.023230624580255,
            1.0225472128945599,
            1.0217090664875752,
            1.0207806581598386,
            1.0196760241773,
            1.018399462726662,
            1.0171314976494288,
            1.0157517797179312,
            1.014260308932169,
            1.0126226997985222,
            1.0106111484217593,
            1.0080322364002685,
            1.0046839489590327,
            1.000351376762928,
            0.9948453995970447,
            0.9879554063129614,
            0.9792859637340495,
            0.9683040967092006,
            0.9544940228341166,
            1.032983210208193,
            1.0329488247145733,
            1.032910141034251,
            1.0328370718603086,
            1.032759704499664,
            1.0326737407656141,
            1.032583478844862,
            1.032450235057085,
            1.0323728676964403,
            1.0322482202820682,
            1.032140765614506,
            1.0319817327065142,
            1.03176682337139,
            1.0315261249160508,
            1.0312209536601744,
            1.030881396910678,
            1.0305676292813966,
            1.0302409670920076,
            1.0299271994627264,
            1.0296521155137672,
            1.0293727333781058,
            1.0290589657488245,
            1.0286936198791132,
            1.0282766957689722,
            1.027735124244459,
            1.0271204835460037,
            1.0264628609805235,
            1.025775151108126,
            1.0251390194761583,
            1.0245415715245128,
            1.0239957018132972,
            1.0234025520483543,
            1.0227750167897915,
            1.0220185359301541,
            1.0210342511752852,
            1.0199511081262589,
            1.0187003357958357,
            1.0174323707186028,
            1.0161257219610473,
            1.0147932840832772,
            1.0133061114842172,
            1.0116212222968433,
            1.0093388851578238,
            1.0062312961719273,
            1.0021480188045666,
            0.9969386165211549,
            0.9904096709200803,
            0.9821786433848217,
            0.9715750167897915,
            0.9579024848891872,
            1.033211014103425,
            1.033211014103425,
            1.0331078576225652,
            1.0329660174613833,
            1.0328542646071186,
            1.0327382135661514,
            1.0326135661517795,
            1.0325490933512422,
            1.032467427803895,
            1.03244163868368,
            1.0323642713230354,
            1.0322697112155805,
            1.0320848891873737,
            1.0318141034251171,
            1.0314444593687035,
            1.0310103425117525,
            1.0305676292813966,
            1.0302108797850904,
            1.029897112155809,
            1.0296521155137672,
            1.0294973807924779,
            1.0293340496977834,
            1.0290933512424443,
            1.0287323035594356,
            1.0281606447280052,
            1.02742565480188,
            1.0265531229012756,
            1.0256891873740763,
            1.0249928811282736,
            1.0244556077904632,
            1.024081665547347,
            1.0237464069845532,
            1.023346675621222,
            1.0226976494291469,
            1.0217348556077903,
            1.0205055742108795,
            1.0190570852921421,
            1.0176773673606445,
            1.0164222968435188,
            1.0154337139019474,
            1.014543989254533,
            1.0135167226326391,
            1.0120080591000669,
            1.0094678307588985,
            1.0057713901947614,
            1.0010047011417056,
            0.995335392881128,
            0.988492679650772,
            0.9793289456010742,
            0.9662022834116853,
            1.033443116185359,
            1.0334388179986567,
            1.0332711887172596,
            1.03309926124916,
            1.0328542646071186,
            1.0326737407656141,
            1.0325190060443248,
            1.032450235057085,
            1.0325018132975148,
            1.0325705842847546,
            1.032626460711887,
            1.0325920752182671,
            1.03244163868368,
            1.0321321692411012,
            1.0316679650772327,
            1.0310748153122897,
            1.0305074546675619,
            1.0299916722632636,
            1.029647817327065,
            1.0294973807924779,
            1.0295317662860977,
            1.0295833445265277,
            1.02958764271323,
            1.0292824714573536,
            1.0287065144392207,
            1.0276964405641367,
            1.0265531229012756,
            1.0254184016118197,
            1.024580255204835,
            1.0241031564808594,
            1.0239656145063798,
            1.0239785090664872,
            1.0238925453324377,
            1.023436937541974,
            1.0224096709200803,
            1.0208967092008057,
            1.0191129617192745,
            1.0174581598388177,
            1.0161558092679648,
            1.0153520483546001,
            1.0149867024848889,
            1.014685829415715,
            1.013851981195433,
            1.0116470114170582,
            1.0078689053055738,
            1.0029732706514436,
            0.997763868368032,
            0.992322364002686,
            0.9850283411685692,
            0.9727656145063798,
            1.0337053055742105,
            1.0336709200805907,
            1.033468905305574,
            1.0331981195433175,
            1.0328542646071186,
            1.0325447951645397,
            1.0323556749496303,
            1.0323212894560105,
            1.0324373404969776,
            1.0326350570852918,
            1.0328198791134988,
            1.0329144392209533,
            1.0328284754869037,
            1.032484620550705,
            1.0319258562793818,
            1.0311994627266619,
            1.03034842175957,
            1.0296736064472798,
            1.0292394895903287,
            1.0292137004701138,
            1.029437206178643,
            1.029798253861652,
            1.0300776359973134,
            1.0299873740765613,
            1.0293426460711885,
            1.0281176628609803,
            1.0265531229012756,
            1.0250315648085961,
            1.024107454667562,
            1.024073069173942,
            1.0241117528542643,
            1.0241504365345866,
            1.024464204163868,
            1.0242836803223636,
            1.0231661517797177,
            1.0212835460040293,
            1.0190012088650098,
            1.0170498321020816,
            1.0157259905977163,
            1.015085560779046,
            1.0150425789120212,
            1.0155153794492946,
            1.0153907320349225,
            1.013417864338482,
            1.0092658159838814,
            1.0038114170584282,
            0.998614909335124,
            0.994449966420416,
            0.9894554734721286,
            0.9784478173270649,
            1.0339975822699796,
            1.0338987239758224,
            1.0337310946944256,
            1.033327065144392,
            1.0328542646071186,
            1.0325104096709197,
            1.0323212894560105,
            1.032157958361316,
            1.032308394895903,
            1.0326694425789118,
            1.0330476830087305,
            1.0332711887172596,
            1.0332153122901273,
            1.0329359301544658,
            1.032274009402283,
            1.0313284083277363,
            1.0302194761584953,
            1.0292652787105439,
            1.02886124916051,
            1.0290589657488245,
            1.0294672934855604,
            1.0299873740765613,
            1.0305719274680991,
            1.0307223640026861,
            1.0300733378106108,
            1.0285732706514437,
            1.0265230355943584,
            1.024614640698455,
            1.023957018132975,
            1.0239828072531898,
            1.0242879785090662,
            1.0243825386165208,
            1.0250616521155136,
            1.025190597716588,
            1.024064472800537,
            1.0216746809939554,
            1.0189195433176625,
            1.016671591672263,
            1.0156959032907988,
            1.014978106111484,
            1.015068368032236,
            1.016087038280725,
            1.0167747481531226,
            1.0150382807253187,
            1.0103403626595027,
            1.0040349227669574,
            0.9985160510409667,
            0.9954299529885826,
            0.9930143720617861,
            0.9838721289456008,
            1.0342296843519136,
            1.0341952988582939,
            1.0339245130960373,
            1.0334903962390862,
            1.0328542646071186,
            1.0326393552719944,
            1.0326479516453992,
            1.0321235728676963,
            1.0321751511081259,
            1.0327038280725316,
            1.0332067159167224,
            1.033593552719946,
            1.0336322364002684,
            1.0333528542646069,
            1.0326608462055067,
            1.0314874412357284,
            1.0300604432505034,
            1.0290417730020145,
            1.0291449294828743,
            1.0288999328408326,
            1.029561853593015,
            1.0302323707186027,
            1.0310619207521825,
            1.031457353928811,
            1.0308942914707855,
            1.029054667562122,
            1.0264628609805235,
            1.0241375419744794,
            1.0244599059771655,
            1.0241590329079917,
            1.0244599059771655,
            1.0247263935527198,
            1.0256633982538614,
            1.0262393552719944,
            1.024932706514439,
            1.0220916051040965,
            1.018756212222968,
            1.0165598388179984,
            1.0155884486232367,
            1.014978106111484,
            1.0149093351242442,
            1.0166586971121554,
            1.018081396910678,
            1.0165813297515107,
            1.0112386836803222,
            1.0039575554063127
        ],
        [
            0.0,
            0.0,
            0.01250342511752854,
            0.025002552048354595,
            0.03750597716588313,
            0.04999220953660174,
            0.06249563465413027,
            0.07498616521155135,
            0.08745090664875753,
            0.0999457353928811,
            0.11241047683008727,
            0.12484513096037606,
            0.13730987239758224,
            0.14974882471457351,
            0.16216628609805234,
            0.17454076561450632,
            0.1869238415043653,
            0.19928542646071185,
            0.21162552048354596,
            0.22396991269308256,
            0.23622404298186697,
            0.2484781732706514,
            0.2607022162525184,
            0.27287897918065807,
            0.28502565480188036,
            0.2971723304231027,
            0.3092158495634654,
            0.3211562122229683,
            0.33315245130960364,
            0.3450240429818669,
            0.3567752854264606,
            0.3685093351242444,
            0.38023908663532563,
            0.3918141034251174,
            0.4032300873069173,
            0.41469335124244444,
            0.4259889858965748,
            0.43715567494963053,
            0.4482321020819341,
            0.4590936198791134,
            0.4700067159167225,
            0.4806017461383477,
            0.4911623908663531,
            0.5016671591672262,
            0.5118108797850905,
            0.5220190732034922,
            0.5319564808596372,
            0.5416274009402281,
            0.5513198119543316,
            0.5606253861652114,
            0.5698535930154465,
            0.0,
            0.014738482202820681,
            0.029476964405641362,
            0.044215446608462036,
            0.05896252518468769,
            0.07370960376091334,
            0.088456682337139,
            0.10321235728676961,
            0.11798952316991265,
            0.13276239086635322,
            0.14753096037609129,
            0.16233821356615172,
            0.1771325721961047,
            0.19191833445265274,
            0.20673418401611815,
            0.22155433176628606,
            0.23640026863666885,
            0.25119892545332434,
            0.26606205507051706,
            0.280865010073875,
            0.29571954331766276,
            0.31055258562793814,
            0.325372733378106,
            0.3401413028878441,
            0.354961450638012,
            0.3697343183344525,
            0.38447280053727323,
            0.39916830087306904,
            0.4138337139019475,
            0.42840456682337125,
            0.4429539288112826,
            0.45744311618535916,
            0.47185493619879104,
            0.48624956346541287,
            0.5004722632639353,
            0.514527333781061,
            0.5286081934184015,
            0.5424182672934854,
            0.5561294828744122,
            0.569698858294157,
            0.5831607790463397,
            0.596291739422431,
            0.6093797179314976,
            0.6221109469442577,
            0.6347691067830757,
            0.6470060443250502,
            0.6590882471457352,
            0.6709082605775687,
            0.6824445936870381,
            0.6938132975151107,
            0.0,
            0.01562820685023505,
            0.03126071188717259,
            0.04689751511081262,
            0.06253861652115512,
            0.07819691067830757,
            0.09386380120886498,
            0.10956077904633979,
            0.12526635325721958,
            0.14099771658831425,
            0.1567462726662189,
            0.17253781061114837,
            0.18835083948959028,
            0.20417246474143716,
            0.2200585627938213,
            0.23596185359301539,
            0.2518823371390194,
            0.2678458025520483,
            0.28384365345869705,
            0.2999016789791806,
            0.3159425117528542,
            0.332065010073875,
            0.3481832102081933,
            0.3642928139691067,
            0.38048408327736727,
            0.396623774345198,
            0.4128107454667561,
            0.42904069845533904,
            0.44521907320349213,
            0.461332975151108,
            0.47747696440564125,
            0.49358226997985216,
            0.509687575554063,
            0.5256166554734719,
            0.5415242444593685,
            0.5574146406984551,
            0.5731159167226325,
            0.5886925453324378,
            0.6041015446608461,
            0.6192870382807251,
            0.6344123572867695,
            0.6491766286098051,
            0.663846339825386,
            0.6781850906648756,
            0.6922487575554062,
            0.7059040967092005,
            0.7193230355943584,
            0.7325055742108796,
            0.7452067159167225,
            0.7575597044996639,
            0.0,
            0.016040832773673602,
            0.03209026192075218,
            0.048143989254533226,
            0.06421061114842173,
            0.08029872397582268,
            0.09640402955003356,
            0.11253942243116183,
            0.12869630624580253,
            0.14489187374076556,
            0.161126124916051,
            0.17740765614506374,
            0.19372787105439887,
            0.21009536601746132,
            0.22651014103425113,
            0.2429807924781732,
            0.2595073203492276,
            0.27609402283411677,
            0.29273660174613825,
            0.3094221625251846,
            0.3262022834116856,
            0.343003895231699,
            0.3599043653458696,
            0.3768220282068501,
            0.39380846205507036,
            0.4108722632639354,
            0.4279704499664203,
            0.4450600402955002,
            0.46225278710543977,
            0.47942834116856936,
            0.49658670248488906,
            0.5137794492948287,
            0.5309421087978508,
            0.5481348556077903,
            0.5651900604432504,
            0.582206581598388,
            0.599145735392881,
            0.6159473472128943,
            0.6326157152451308,
            0.6491809267965075,
            0.6654796507723302,
            0.6815290799194088,
            0.6973163196776357,
            0.7128026863666889,
            0.7279580926796505,
            0.7426535930154464,
            0.7571298858294155,
            0.7710903962390865,
            0.7846038952316989,
            0.7976274009402281,
            0.0,
            0.016251443922095363,
            0.03251148421759569,
            0.04878441907320348,
            0.06506595030221624,
            0.08137327065144391,
            0.09770208193418399,
            0.11407387508394894,
            0.13047575554063126,
            0.14691631967763596,
            0.16341276024177295,
            0.1799521826729348,
            0.19656037609133642,
            0.21322014775016784,
            0.22994869039623902,
            0.24674600402954996,
            0.2635991940899932,
            0.28055983881799856,
            0.29758925453324375,
            0.31469173942243106,
            0.33188878441907316,
            0.3491674949630624,
            0.3665063801208864,
            0.38395701813297506,
            0.4014893216924109,
            0.419094694425789,
            0.43682471457353916,
            0.45459341840161166,
            0.47243948959032894,
            0.490337139019476,
            0.5082347884486231,
            0.5262226997985223,
            0.5442192075218266,
            0.5622200134318333,
            0.5802165211551376,
            0.5982216252518467,
            0.6161235728676963,
            0.6338364002686365,
            0.6515664204163867,
            0.6690815312290126,
            0.6862871725990596,
            0.7034240429818668,
            0.7200924110141032,
            0.7365974479516452,
            0.752552316991269,
            0.7681633310946941,
            0.7833230355943583,
            0.798078710543989,
            0.8121853593015443,
            0.8257289456010743,
            0.0,
            0.016367494963062456,
            0.03273928811282739,
            0.04912827400940226,
            0.0655301544660846,
            0.08195782404298185,
            0.09841987911349898,
            0.11491202149093348,
            0.13144714573539285,
            0.14802955003357954,
            0.16467212894560102,
            0.1813705842847548,
            0.19813351242444588,
            0.2149695097380792,
            0.23189576897246467,
            0.2488779046339825,
            0.2659717931497649,
            0.2831301544660845,
            0.30039597044996635,
            0.31776064472800525,
            0.3352456682337138,
            0.35282525184687696,
            0.37049509738079234,
            0.38828529214237734,
            0.4061872397582269,
            0.42422672934855593,
            0.4423435862995298,
            0.46054640698455324,
            0.47889966420416374,
            0.4972873069173941,
            0.5157910006715916,
            0.5343978509066486,
            0.5529875083948957,
            0.5717190060443249,
            0.5904161182001342,
            0.609108932169241,
            0.627698589657488,
            0.6462968435191402,
            0.664847817327065,
            0.683188179986568,
            0.7013308260577568,
            0.7191296171927466,
            0.7368166554734719,
            0.7540523841504364,
            0.7708754869039622,
            0.7872171927468098,
            0.8030302216252516,
            0.8181340496977836,
            0.8327177971793147,
            0.8467599731363329,
            0.0,
            0.016431967763599727,
            0.03287253190060443,
            0.04932169241101409,
            0.06579664204163867,
            0.08229308260577567,
            0.09882390866353254,
            0.11539341840161178,
            0.13201450638012086,
            0.14868287441235722,
            0.16540711887172596,
            0.18220873069173937,
            0.1990662189388851,
            0.21602256548018797,
            0.23304338482202816,
            0.25017165883143044,
            0.26737730020147743,
            0.28470758898589654,
            0.3021324378777702,
            0.31965614506380113,
            0.33731309603760906,
            0.35509039623908656,
            0.37299664204163857,
            0.3910232370718602,
            0.4091916722632638,
            0.42748905305574203,
            0.4459153794492947,
            0.46449214237743436,
            0.48315486903962374,
            0.5019637340496976,
            0.5208843519140361,
            0.5399167226326392,
            0.5590737407656143,
            0.5782393552719945,
            0.5974866353257218,
            0.616768300873069,
            0.6360499664204162,
            0.6552972464741436,
            0.6744714573539287,
            0.6936069845533913,
            0.7124717259905975,
            0.731108663532572,
            0.749431833445265,
            0.767381061114842,
            0.7847586299529883,
            0.8018783075889857,
            0.8182672934855605,
            0.8339943586299529,
            0.84900362659503,
            0.8630844862323706,
            0.0,
            0.01647065144392209,
            0.03294989926124915,
            0.04944204163868366,
            0.06595137676292812,
            0.08249079919408997,
            0.09906890530557419,
            0.11568569509738076,
            0.13235406312961717,
            0.14907830758898585,
            0.16585842847548685,
            0.1827159167226326,
            0.1996378777703156,
            0.21665439892545327,
            0.23375688381464066,
            0.2509711215580926,
            0.26827562122229676,
            0.28567897918065804,
            0.3032241773002014,
            0.32086823371390183,
            0.3386670248488918,
            0.35658616521155123,
            0.37462565480188037,
            0.39284566823371375,
            0.41119892545332426,
            0.4296768300873068,
            0.44834385493619866,
            0.46714842175957005,
            0.48608193418401596,
            0.5052131631967762,
            0.5244346541302887,
            0.5438409670920079,
            0.5633547347212893,
            0.5829372733378104,
            0.6026702484889186,
            0.6224548018804565,
            0.6422608462055069,
            0.6620797850906647,
            0.6817525856279381,
            0.7014167897918064,
            0.72100362659503,
            0.7402809939556747,
            0.7591629281396909,
            0.777743989254533,
            0.7958522498321018,
            0.8135521826729346,
            0.8303022162525183,
            0.8464891873740763,
            0.8620099395567493,
            0.8765120214909332,
            0.0,
            0.016496440564137,
            0.032997179314976484,
            0.04951511081262591,
            0.06605023505708528,
            0.08261974479516451,
            0.09922364002686365,
            0.1158705171255876,
            0.1325689724647414,
            0.14931900604432502,
            0.16614210879785085,
            0.18303828072531894,
            0.2000075218267293,
            0.21706702484889182,
            0.23421678979180652,
            0.2514783075889858,
            0.2688515782404297,
            0.2863323035594358,
            0.30392478173270643,
            0.32167199462726653,
            0.3395352585627937,
            0.3575489590329079,
            0.37571309603760905,
            0.39404056413700456,
            0.4125399597044995,
            0.431185493619879,
            0.44997716588314296,
            0.46896225654801865,
            0.48814506380120876,
            0.5074783075889858,
            0.5269662860980523,
            0.5466218938885157,
            0.5664408327736734,
            0.5863973136333107,
            0.6064612491605103,
            0.6266240429818668,
            0.6468728005372731,
            0.6671559435862994,
            0.6874004029550032,
            0.7075975822699796,
            0.7275755540631295,
            0.7474159838817996,
            0.7670973807924779,
            0.7862715916722631,
            0.8048225654801878,
            0.8230554734721287,
            0.8404459368703825,
            0.8568736064472798,
            0.8725490933512422,
            0.8874552048354597,
            0.0,
            0.01652222968435191,
            0.0330487575554063,
            0.049592478173270636,
            0.06616198791134988,
            0.08275298858294154,
            0.09938697112155807,
            0.11606823371390192,
            0.13280537273337806,
            0.14959408999328405,
            0.16645157824042975,
            0.1833907320349227,
            0.2004115513767629,
            0.2175226326393552,
            0.23473257219610472,
            0.2520456682337138,
            0.269483411685695,
            0.28704580255204826,
            0.3047457353928811,
            0.32257891202149086,
            0.3405582269979851,
            0.35869657488247136,
            0.37699395567494953,
            0.3954675621222296,
            0.41410020147750154,
            0.43294775016789777,
            0.4519672263263934,
            0.47119301544660835,
            0.49062081934184004,
            0.5102678307588985,
            0.5301082605775687,
            0.5501550033579582,
            0.5703521826729347,
            0.5907814640698453,
            0.6114256548018803,
            0.632138616521155,
            0.6530278038952315,
            0.674084620550705,
            0.6951500335795835,
            0.7161939556749494,
            0.7371862995298856,
            0.7579121558092677,
            0.7784660846205504,
            0.7987664204163867,
            0.8184736064472798,
            0.8375016789791804,
            0.8557646742780387,
            0.8728929482874409,
            0.8891572867696438,
            0.9044545332437876,
            0.0,
            0.016535124244459364,
            0.033078844862323695,
            0.04963546004029548,
            0.0662135661517797,
            0.08282605775688379,
            0.09947293485560776,
            0.11616709200805907,
            0.13291712558764268,
            0.14972733378106107,
            0.1666063129617192,
            0.1835626595030221,
            0.20060926796507716,
            0.21773754197447948,
            0.23498186702484883,
            0.2523379449294828,
            0.2698057756883814,
            0.2874025520483545,
            0.3051368703828072,
            0.3230216252518468,
            0.3410525184687709,
            0.35925963734049693,
            0.3776171927468098,
            0.3961767629281396,
            0.41491255876427124,
            0.43387186030893204,
            0.4530030893216923,
            0.47238791134989916,
            0.49194466084620536,
            0.5117850906648755,
            0.5318232370718602,
            0.552076292813969,
            0.5726044325050368,
            0.5933474815312288,
            0.6142839489590327,
            0.6354869039623907,
            0.6568402955003356,
            0.6783527199462724,
            0.699933915379449,
            0.7216999328408326,
            0.7434014775016787,
            0.7649010073875082,
            0.7863962390866351,
            0.8074616521155136,
            0.8280155809267963,
            0.8478946944257889,
            0.8669227669576896,
            0.8848934855607788,
            0.9016564137004698,
            0.9170697112155807,
            0.0,
            0.016543720617864334,
            0.033091739422431155,
            0.049656950973807915,
            0.0662436534586971,
            0.08286474143720617,
            0.0995202149093351,
            0.11622726662189385,
            0.13298589657488244,
            0.1498047011417058,
            0.16669657488247142,
            0.18366151779717926,
            0.20071672263263932,
            0.217866487575554,
            0.23511940899932834,
            0.25249267965077227,
            0.26998200134318323,
            0.2875959704499663,
            0.30535177971793137,
            0.32326662189388844,
            0.3413233042310274,
            0.3595648085963733,
            0.3779696440564136,
            0.3965678979180657,
            0.41536816655473463,
            0.43437044996642027,
            0.4535876427132302,
            0.4730197447951644,
            0.49270114170584267,
            0.5126060443250503,
            0.5327774345198117,
            0.55320241773002,
            0.5739110812625922,
            0.5948174613834787,
            0.6160161182001341,
            0.6374597716588313,
            0.6591656145063799,
            0.6810648757555405,
            0.7030672934855605,
            0.7253276024177299,
            0.7475019476158494,
            0.769809536601746,
            0.7917732706514438,
            0.8136768300873067,
            0.8349872397582268,
            0.8556056413700467,
            0.8753429147078574,
            0.8939110812625921,
            0.9111253190060441,
            0.926805104096709,
            0.0,
            0.01654801880456682,
            0.03310033579583612,
            0.04966984553391537,
            0.06626514439220951,
            0.08288623237071857,
            0.0995503022162525,
            0.11625735392881124,
            0.1330245802552048,
            0.14984768300873064,
            0.16674385493619875,
            0.18371739422431158,
            0.20078549361987905,
            0.21794385493619872,
            0.23520967092008052,
            0.25257864338482194,
            0.2700808596373404,
            0.28770772330423094,
            0.30548072531900594,
            0.32340416386836796,
            0.3414866353257219,
            0.35974533243787765,
            0.3781716588314304,
            0.3967914036265949,
            0.41561746138347877,
            0.43464983210208186,
            0.45390570852921414,
            0.4733936870382806,
            0.4931266621893887,
            0.5131218267293485,
            0.5333533915379448,
            0.5538772330423102,
            0.5746976494291469,
            0.5957458697112155,
            0.6171207521826728,
            0.6387492276695766,
            0.6606141034251174,
            0.682771255876427,
            0.7052034922766955,
            0.7277646742780387,
            0.7504075218267291,
            0.773213700470114,
            0.7957404969778372,
            0.818262995298858,
            0.8402181329751508,
            0.861494157152451,
            0.8818718603089319,
            0.9009987911349897,
            0.9186299529885826,
            0.9345504365345868,
            0.0,
            0.016552316991269304,
            0.033108932169241094,
            0.04968274009402282,
            0.06627803895231697,
            0.08290342511752852,
            0.09957179314976491,
            0.11628314304902616,
            0.1330503693754197,
            0.14987777031564803,
            0.1667825386165211,
            0.18376467427803891,
            0.2008284754869039,
            0.21799543317662853,
            0.23526124916051033,
            0.25263881799865673,
            0.2701453324378777,
            0.2877807924781732,
            0.3055666890530557,
            0.32349442578912013,
            0.3415897918065815,
            0.3598570852921423,
            0.3783092008059099,
            0.39693324378777695,
            0.4157764942914707,
            0.4348174613834787,
            0.4541077233042309,
            0.4736128945601073,
            0.49336736064472786,
            0.51340120886501,
            0.5337015446608461,
            0.5543156480859636,
            0.5751661517797177,
            0.5963261249160509,
            0.6177826729348554,
            0.6395357958361315,
            0.6615811954331765,
            0.6839618535930152,
            0.7065359301544659,
            0.7294538616521153,
            0.752444862323707,
            0.7756593687038279,
            0.7987664204163867,
            0.8216843519140361,
            0.8441939556749494,
            0.866084620550705,
            0.8870296843519138,
            0.9066981867024846,
            0.9247462726662187,
            0.9408601746138345,
            0.0,
            0.016552316991269304,
            0.033113230355943574,
            0.04968703828072531,
            0.06628663532572195,
            0.08291631967763598,
            0.09958468770987236,
            0.1163003357958361,
            0.13307186030893214,
            0.14990785762256542,
            0.16681262592343848,
            0.18379905977165878,
            0.2008628609805238,
            0.21802981867024843,
            0.23529563465413023,
            0.2526775016789791,
            0.27018831430490253,
            0.287823774345198,
            0.305613969106783,
            0.3235503022162524,
            0.3416628609805238,
            0.3599301544660845,
            0.37838656816655464,
            0.39702780389523157,
            0.4158753525856278,
            0.4349464069845533,
            0.45421087978509056,
            0.4737504365345868,
            0.49353928811282727,
            0.5135903290799193,
            0.5339293485560778,
            0.5545778374748151,
            0.5754842175957017,
            0.5967387508394894,
            0.6182597716588313,
            0.6400945601074545,
            0.662243116185359,
            0.6846753525856277,
            0.7074729348556076,
            0.7306057756883813,
            0.7538761584956344,
            0.7774431161853591,
            0.800932706514439,
            0.8242890530557418,
            0.8472757555406311,
            0.8696779046339822,
            0.8911516453995968,
            0.9113402283411683,
            0.9298095366017458,
            0.946121155137676,
            0.0,
            0.016556615177971787,
            0.03311752854264606,
            0.04969563465413027,
            0.06629523169912692,
            0.08292491605104095,
            0.09959758226997983,
            0.11631323035594356,
            0.13308905305574206,
            0.1499250503693754,
            0.16683841504365343,
            0.1838205507051712,
            0.2008929482874412,
            0.21805990597716582,
            0.23532572196104762,
            0.252711887172599,
            0.2702141034251175,
            0.28785815983881796,
            0.30564835460040285,
            0.3235932840832773,
            0.3417015446608461,
            0.3599860308932168,
            0.3784553391537944,
            0.3971094694425788,
            0.41596131631967753,
            0.43501087978509057,
            0.4543054398925452,
            0.4738192075218266,
            0.4936123572867695,
            0.5136934855607789,
            0.5340797850906648,
            0.5547368703828072,
            0.5757120214909334,
            0.5970009402283409,
            0.6185477501678978,
            0.6404255204835458,
            0.6626514439220952,
            0.6852083277367359,
            0.7081305574210878,
            0.731409536601746,
            0.7549764942914706,
            0.7786852921423771,
            0.8025918065815982,
            0.8263134989926123,
            0.8496999328408326,
            0.8725361987911346,
            0.894504231027535,
            0.9151999999999998,
            0.9340776359973134,
            0.9506213566151778,
            0.0,
            0.016556615177971787,
            0.03312182672934855,
            0.04969993284083276,
            0.06629952988582939,
            0.08293351242444591,
            0.0996061786433848,
            0.11632612491605102,
            0.13310194761584954,
            0.14994224311618531,
            0.16685130960376088,
            0.18384633982538612,
            0.20091014103425112,
            0.21807709872397574,
            0.235355809267965,
            0.25272478173270646,
            0.27023129617192737,
            0.2878796507723303,
            0.3056698455339153,
            0.3236190732034922,
            0.34174452652787096,
            0.3600376091336467,
            0.3785112155809267,
            0.3971825386165211,
            0.4160214909335123,
            0.43507105439892535,
            0.4543441235728675,
            0.47387078576225644,
            0.4936682337139018,
            0.5137536601746137,
            0.5341571524513095,
            0.5548615177971792,
            0.5758882471457352,
            0.5971857622565478,
            0.6188056413700469,
            0.6407049026192073,
            0.6629050369375418,
            0.6855392881128272,
            0.7085431833445263,
            0.7319468099395565,
            0.7557415715245129,
            0.7797684351914034,
            0.8038769644056412,
            0.8278995298858293,
            0.8516126259234383,
            0.8748099395567492,
            0.8972378777703154,
            0.9184279382135659,
            0.9377482874412355,
            0.9544940228341166,
            0.0,
            0.016556615177971787,
            0.03312182672934855,
            0.049704231027535246,
            0.06630382807253188,
            0.0829378106111484,
            0.09961047683008728,
            0.11633042310275349,
            0.1331105439892545,
            0.1499508394895903,
            0.16686850235057082,
            0.18386353257219606,
            0.20093593015446604,
            0.21810718603089316,
            0.23536870382807248,
            0.2527419744795164,
            0.2702484889187373,
            0.2878882471457353,
            0.30567844190732024,
            0.32364056413700465,
            0.34177461383478835,
            0.36008488918737397,
            0.378567092008059,
            0.39724271323035587,
            0.4160816655473471,
            0.4351226326393552,
            0.45438280725318997,
            0.4738879785090664,
            0.4936811282740093,
            0.5137837474815311,
            0.5342173270651442,
            0.5549560779046339,
            0.5760171927468097,
            0.5973662860980522,
            0.6189560779046338,
            0.6408768300873067,
            0.6631027535258561,
            0.685741302887844,
            0.708805372733378,
            0.7323336467427802,
            0.7562487575554061,
            0.7805464069845532,
            0.804921423774345,
            0.8291717931497647,
            0.853142780389523,
            0.8766538616521152,
            0.8994643384822026,
            0.9211443922095364,
            0.9409203492276693,
            0.9579024848891872,
            0.0,
            0.016560913364674273,
            0.03313042310275351,
            0.04970852921423773,
            0.06631242444593685,
            0.0829421087978509,
            0.09961477501678975,
            0.11633901947615846,
            0.13312343854936196,
            0.1499766286098052,
            0.16690288784419066,
            0.18391511081262588,
            0.2010004029550033,
            0.21816736064472794,
            0.2354202820685023,
            0.2527720617864338,
            0.2702484889187373,
            0.2878796507723303,
            0.3056698455339153,
            0.32364056413700465,
            0.3418175957018132,
            0.36017944929482865,
            0.37871752854264595,
            0.3974189388851577,
            0.4162535930154465,
            0.4352515782404297,
            0.4544257891202148,
            0.4738449966420415,
            0.4936123572867695,
            0.5137364674278038,
            0.5342646071188716,
            0.5551408999328407,
            0.5763395567494962,
            0.5977617192746808,
            0.6193815983881799,
            0.641224983210208,
            0.6633348556077903,
            0.6859046339825384,
            0.7090116856950971,
            0.7327935527199461,
            0.7571728676964404,
            0.7820120886501005,
            0.807049026192075,
            0.8318409670920078,
            0.8562245802552045,
            0.8802256548018802,
            0.9039387508394893,
            0.9270672934855605,
            0.9484249832102079,
            0.9662022834116853,
            0.0,
            0.016565211551376757,
            0.033134721289456,
            0.0497171255876427,
            0.06631242444593685,
            0.0829378106111484,
            0.0996061786433848,
            0.11633042310275349,
            0.13312773673606443,
            0.14999811954331763,
            0.16694586971121553,
            0.1839709872397582,
            0.20106917394224308,
            0.2182361316319677,
            0.2354718603089321,
            0.2527892545332437,
            0.27023129617192737,
            0.28781517797179307,
            0.30559247817327057,
            0.3235932840832773,
            0.3418261920752182,
            0.3602654130288784,
            0.3788980523841503,
            0.39762955003357947,
            0.4164770987239757,
            0.43536762928139683,
            0.4544257891202148,
            0.4737203492276695,
            0.4934103425117527,
            0.5135602417730019,
            0.5342044325050368,
            0.5552655473472127,
            0.5766447280053726,
            0.5981958361316317,
            0.6197899261249159,
            0.6414699798522497,
            0.6633692411014102,
            0.685758495634654,
            0.7088268636668904,
            0.7327333781061113,
            0.7575038280725317,
            0.7829104096709198,
            0.8085190060443248,
            0.833633310946944,
            0.8580083277367357,
            0.8819578240429816,
            0.9061437206178641,
            0.9306562793821354,
            0.9539438549361985,
            0.9727656145063798,
            0.0,
            0.016569509738079243,
            0.03314331766286097,
            0.049721423774345186,
            0.06631242444593685,
            0.08292921423774342,
            0.09958898589657485,
            0.11631323035594356,
            0.13311914036265945,
            0.1500067159167226,
            0.16698025520483542,
            0.18402686366689047,
            0.2011422431161853,
            0.21830920080590996,
            0.2355320349227669,
            0.2528193418401611,
            0.27018831430490253,
            0.2877292142377434,
            0.30547212894560094,
            0.3235030221625251,
            0.34179610476830075,
            0.36034278038952305,
            0.37907857622565466,
            0.3979046339825385,
            0.4167349899261248,
            0.4355481531229012,
            0.4544257891202148,
            0.4735441235728675,
            0.493182538616521,
            0.5135473472128944,
            0.534277501678979,
            0.5553601074546674,
            0.576967092008059,
            0.5986901276024176,
            0.6202498321020817,
            0.6417149764942912,
            0.6632961719274679,
            0.6854834116856949,
            0.7085259905977164,
            0.7325442578912019,
            0.7575468099395565,
            0.78355083948959,
            0.8097482874412355,
            0.8350946944257889,
            0.8591989254533241,
            0.8826928139691065,
            0.9069130960376088,
            0.9326506380120885,
            0.9582334452652784,
            0.9784478173270649,
            0.0,
            0.01657380792478173,
            0.03314761584956346,
            0.049725721961047666,
            0.06631242444593685,
            0.08292491605104095,
            0.09958468770987236,
            0.11629603760913362,
            0.13310194761584954,
            0.15001101410342507,
            0.1670146406984553,
            0.18409133646742776,
            0.20121961047683004,
            0.2184037609133646,
            0.2356094022834116,
            0.2528494291470785,
            0.2701539288112827,
            0.28761316319677627,
            0.30536037609133637,
            0.3234557421087978,
            0.34180899932840825,
            0.36040725319006034,
            0.37925910006715907,
            0.39818831430490254,
            0.41703156480859627,
            0.4357372733378105,
            0.4544128945601073,
            0.47335070517125577,
            0.4931137676292812,
            0.5135043653458696,
            0.5343677635997313,
            0.5554847548690395,
            0.5773023505708527,
            0.5992188045668232,
            0.6207914036265949,
            0.6419599731363329,
            0.6632445936870381,
            0.6852255204835459,
            0.708504499664204,
            0.7324668905305572,
            0.7575640026863665,
            0.7839935527199461,
            0.8108529214237742,
            0.8364271323035591,
            0.8601144392209534,
            0.8828905305574208,
            0.9068271323035592,
            0.9335704499664201,
            0.9616805910006713,
            0.9838721289456008,
            0.0,
            0.016578106111484213,
            0.033156212222968426,
            0.04973431833445264,
            0.06631242444593685,
            0.0829378106111484,
            0.09961907320349225,
            0.11629173942243114,
            0.1330847548690396,
            0.15001531229012757,
            0.1670404298186702,
            0.18414721289456004,
            0.20130127602417724,
            0.21849402283411679,
            0.2356996642041638,
            0.25289241101410337,
            0.2701152451309603,
            0.2875529885829415,
            0.3054463398253861,
            0.32340416386836796,
            0.34183908663532564,
            0.36049321692411007,
            0.3794396239086634,
            0.3984719946272665,
            0.4173625251846876,
            0.4359435862995298,
            0.45438280725318997,
            0.47313149764942897,
            0.4933544660846204,
            0.5135903290799193,
            0.5344623237071858,
            0.5556738750839488,
            0.5776419073203491,
            0.5998334452652786,
            0.6213200805910004,
            0.6422221625251845,
            0.663137139019476,
            0.6851524513096036,
            0.7084314304902617,
            0.7324668905305572,
            0.7574479516453994,
            0.7844319677635995,
            0.8118930826057755,
            0.8376993955674948,
            0.8608795164539957,
            0.882821759570181
        ],
        [
            0.716364450414148,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.537273337810611,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.4298186702484888,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.358182225207074,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.3070133358917777,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.2686366689053055,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.23878815013804933,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.2149093351242444,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.19537212284022218,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.179091112603537,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.15350666794588885,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.13431833445265276,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.11939407506902466,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.1074546675621222,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.09768606142011109,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.0895455563017685,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.08265743658624786,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.07675333397294443,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.0716364450414148,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.05969703753451233,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.051168889315296284,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.04477277815088425,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.03979802502300822,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074,
            0.0358182225207074
        ]
    ]
}

==> anc/hom_sigma_2d.json <==
{
    "Disclaimer": "In order to keep the file short only data for mu_45 <= mu is included",
    "a [sigma0]": 0.2327,
    "L [sigma0]": 27.92,
    "Ns": 120,
    "T [sigma0]": 0.0716,
    "columns": [
        "$\\mu/\\sigma_0$",
        "$\\mu_{45}/\\sigma_0$",
        "$\\bar\\sigma/\\sigma_0$"
    ],
    "data": [
        [
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            0.0,
            0.025,
            0.025,
            0.05,
            0.05,
            0.05,
            0.075,
            0.075,
            0.075,
            0.075,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.125,
            0.125,
            0.125,
            0.125,
            0.125,
            0.125,
            0.15,
            0.15,
            0.15,
            0.15,
            0.15,
            0.15,
            0.15,
            0.175,
            0.175,
            0.175,
            0.175,
            0.175,
            0.175,
            0.175,
            0.175,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.0,
            0.025,
            0.0,
            0.025,
            0.05,
            0.0,
            0.025,
            0.05,
            0.075,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175
        ],
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            0.0,
            0.0,
            0.025,
            0.0,
            0.025,
            0.05,
            0.0,
            0.025,
            0.05,
            0.075,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            0.0,
            0.025,
            0.05,
            0.075,
            0.1,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.91,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.92,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.93,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.94,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.96,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.97,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.98,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            0.99,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.01,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.02,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.03,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.04,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            0.0,
            0.025,
            0.025,
            0.05,
            0.05,
            0.05,
            0.075,
            0.075,
            0.075,
            0.075,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.125,
            0.125,
            0.125,
            0.125,
            0.125,
            0.125,
            0.15,
            0.15,
            0.15,
            0.15,
            0.15,
            0.15,
            0.15,
            0.175,
            0.175,
            0.175,
            0.175,
            0.175,
            0.175,
            0.175,
            0.175,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.225,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.275,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.3,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.325,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.35,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.375,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.425,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.475,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.525,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.575,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.6,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.625,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.675,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.7,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.725,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.775,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.825,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.85,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.875,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.925,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.95,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            0.975,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.025,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.075,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.1,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.125,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.15,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175,
            1.175
        ],
        [
            0.97957933,
            0.97957933,
            0.97645786,
            0.9754824,
            0.97640908,
            0.97250724,
            0.97075141,
            0.96811766,
            0.96794696,
            0.96219174,
            0.96053955,
            0.95361378,
            0.94885841,
            0.94359092,
            0.9403597,
            0.93387289,
            0.92749276,
            0.9203597,
            0.91075141,
            0.90521567,
            0.89478433,
            0.88924859,
            0.87879896,
            0.87231215,
            0.86139613,
            0.85250724,
            0.84638622,
            0.83780826,
            0.82612711,
            0.81723823,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78375248,
            0.77461363,
            0.76529797,
            0.75640908,
            0.74437128,
            0.7354824,
            0.72850785,
            0.71897881,
            0.70768785,
            0.7003597,
            0.68885841,
            0.6796403,
            0.67231215,
            0.66102119,
            0.65149215,
            0.6445176,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60365493,
            0.59634507,
            0.58437128,
            0.57470203,
            0.56749276,
            0.5578235,
            0.54538637,
            0.53780826,
            0.52846822,
            0.51860387,
            0.50612711,
            0.49645786,
            0.48694711,
            0.47897881,
            0.46924859,
            0.45957933,
            0.44924859,
            0.43957933,
            0.42694711,
            0.41897881,
            0.40612711,
            0.39860387,
            0.38612711,
            0.37860387,
            0.36538637,
            0.35780826,
            0.34749276,
            0.33470203,
            0.32437128,
            0.31640908,
            0.30365493,
            0.29517452,
            0.2821765,
            0.27153178,
            0.26042067,
            0.25231215,
            0.24131992,
            0.22768785,
            0.2154824,
            0.20671239,
            0.19153178,
            0.18131992,
            0.16437128,
            0.15188234,
            0.13153178,
            0.1103216,
            0.083542143,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97328761,
            0.97562872,
            0.97250724,
            0.97153178,
            0.97231215,
            0.96811766,
            0.96850785,
            0.96521567,
            0.96258192,
            0.95624752,
            0.95461363,
            0.94924859,
            0.9445176,
            0.93860387,
            0.93231215,
            0.92359092,
            0.91860387,
            0.91114159,
            0.90375248,
            0.89361378,
            0.88534675,
            0.87957933,
            0.86885841,
            0.86276177,
            0.85153178,
            0.84521567,
            0.83634507,
            0.82749276,
            0.81860387,
            0.80768785,
            0.8003597,
            0.78958086,
            0.78258192,
            0.77305289,
            0.7645176,
            0.75250724,
            0.74359092,
            0.73470203,
            0.72794696,
            0.71624752,
            0.70924859,
            0.69723823,
            0.68768785,
            0.67879896,
            0.67114159,
            0.65946045,
            0.6503216,
            0.64354214,
            0.63387289,
            0.6245176,
            0.61465325,
            0.60521567,
            0.59517452,
            0.58359092,
            0.57640908,
            0.56671239,
            0.55640908,
            0.54482548,
            0.53478433,
            0.52749276,
            0.5178235,
            0.50534675,
            0.4954824,
            0.48850785,
            0.47624752,
            0.46846822,
            0.45860387,
            0.44846822,
            0.43860387,
            0.42850785,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36482548,
            0.35478433,
            0.34671239,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27075141,
            0.2596403,
            0.25114159,
            0.24053955,
            0.22924859,
            0.2154824,
            0.20671239,
            0.19465325,
            0.18229538,
            0.16612711,
            0.15465325,
            0.13645786,
            0.11819845,
            0.095482396,
            0.062191739,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97114159,
            0.97114159,
            0.96811766,
            0.96694711,
            0.96482548,
            0.96521567,
            0.96258192,
            0.95741808,
            0.95361378,
            0.95188234,
            0.94749276,
            0.9396403,
            0.93640908,
            0.92768785,
            0.92354214,
            0.91640908,
            0.90694711,
            0.89946045,
            0.89149215,
            0.88359092,
            0.8778235,
            0.86924859,
            0.85879896,
            0.85231215,
            0.84102119,
            0.83205304,
            0.82359092,
            0.81470203,
            0.80534675,
            0.79645786,
            0.7896784,
            0.78131992,
            0.77188234,
            0.76042067,
            0.75387289,
            0.7421765,
            0.73562872,
            0.72365493,
            0.71478433,
            0.70749276,
            0.69860387,
            0.68612711,
            0.67957933,
            0.66811766,
            0.65819845,
            0.64885841,
            0.6396403,
            0.63231215,
            0.62042067,
            0.61075141,
            0.60375248,
            0.59461363,
            0.5821765,
            0.57250724,
            0.56529797,
            0.55562872,
            0.54365493,
            0.53361378,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47478433,
            0.46749276,
            0.45470203,
            0.44749276,
            0.43470203,
            0.42482548,
            0.41478433,
            0.40671239,
            0.39640908,
            0.38671239,
            0.37640908,
            0.36365493,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31465325,
            0.30375248,
            0.29305289,
            0.28276177,
            0.27188234,
            0.25879896,
            0.24811766,
            0.23741808,
            0.22846822,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18229538,
            0.16924859,
            0.15328761,
            0.14153025,
            0.12521567,
            0.10359092,
            0.081530255,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.96521567,
            0.96521567,
            0.96219174,
            0.96102119,
            0.96131992,
            0.95897881,
            0.95361378,
            0.9503216,
            0.94612711,
            0.94139613,
            0.93645786,
            0.93075141,
            0.92749276,
            0.91879896,
            0.91153178,
            0.90482548,
            0.89897881,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86437128,
            0.85860387,
            0.8496784,
            0.84131992,
            0.8303216,
            0.82139613,
            0.81250724,
            0.80359092,
            0.79470203,
            0.78538637,
            0.77897881,
            0.76768785,
            0.75879896,
            0.75188234,
            0.74276177,
            0.73075141,
            0.72219174,
            0.71517452,
            0.70359092,
            0.69640908,
            0.68437128,
            0.6778235,
            0.66850785,
            0.65897881,
            0.64924859,
            0.6403597,
            0.63041914,
            0.61879896,
            0.60958086,
            0.60258192,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55387289,
            0.54375248,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48521567,
            0.47517452,
            0.46529797,
            0.45562872,
            0.44529797,
            0.43562872,
            0.42521567,
            0.41517452,
            0.40529797,
            0.39250724,
            0.3821765,
            0.37465325,
            0.36219174,
            0.35149215,
            0.34139613,
            0.33075141,
            0.32042067,
            0.31231215,
            0.29946045,
            0.29188234,
            0.27879896,
            0.27041914,
            0.25957933,
            0.24850785,
            0.23780826,
            0.22437128,
            0.21562872,
            0.2045176,
            0.19075141,
            0.18131992,
            0.16612711,
            0.15328761,
            0.1396403,
            0.12482548,
            0.11041914,
            0.087687852,
            0.059173906,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.95624752,
            0.95624752,
            0.95478433,
            0.95361378,
            0.95149215,
            0.94885841,
            0.94534675,
            0.9445176,
            0.93723823,
            0.93250724,
            0.92924859,
            0.92354214,
            0.91470203,
            0.90811766,
            0.90102119,
            0.89361378,
            0.88534675,
            0.8803597,
            0.86958086,
            0.86139613,
            0.85562872,
            0.84638622,
            0.83780826,
            0.82924859,
            0.8203597,
            0.80958086,
            0.80042067,
            0.79153178,
            0.78521567,
            0.77361378,
            0.76749276,
            0.7554824,
            0.74924859,
            0.73723823,
            0.73114159,
            0.72180155,
            0.7103216,
            0.70354214,
            0.69387289,
            0.6821765,
            0.67250724,
            0.66365493,
            0.65634507,
            0.64749276,
            0.6378235,
            0.62846822,
            0.61645786,
            0.60694711,
            0.59741808,
            0.59041914,
            0.5803597,
            0.56885841,
            0.55879896,
            0.54958086,
            0.53946045,
            0.53188234,
            0.52276177,
            0.51231215,
            0.50042067,
            0.49075141,
            0.48102119,
            0.47305289,
            0.46354214,
            0.45075141,
            0.44354214,
            0.43075141,
            0.42102119,
            0.41305289,
            0.40042067,
            0.39231215,
            0.38276177,
            0.37231215,
            0.35946045,
            0.35188234,
            0.34120104,
            0.32885841,
            0.31879896,
            0.30811766,
            0.29741808,
            0.28924859,
            0.27860387,
            0.26534675,
            0.25470203,
            0.24638622,
            0.23517452,
            0.2245176,
            0.21075141,
            0.1996403,
            0.18811766,
            0.17897881,
            0.16437128,
            0.15465325,
            0.14153025,
            0.12482548,
            0.11188234,
            0.091492151,
            0.068117665,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.94768785,
            0.94924859,
            0.94612711,
            0.94437128,
            0.9421765,
            0.9396403,
            0.9354824,
            0.93153178,
            0.92924859,
            0.92139613,
            0.9154824,
            0.90958086,
            0.90521567,
            0.89624752,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86749276,
            0.85645786,
            0.85114159,
            0.84258192,
            0.83149215,
            0.82529797,
            0.81640908,
            0.80534675,
            0.79645786,
            0.78811766,
            0.78131992,
            0.7703216,
            0.76354214,
            0.75465325,
            0.74529797,
            0.73640908,
            0.72482548,
            0.71780826,
            0.70924859,
            0.69723823,
            0.69041914,
            0.67879896,
            0.66958086,
            0.66258192,
            0.65305289,
            0.64139613,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60638622,
            0.59634507,
            0.58749276,
            0.5778235,
            0.56534675,
            0.5554824,
            0.54850785,
            0.53624752,
            0.52924859,
            0.51957933,
            0.50924859,
            0.49723823,
            0.4896784,
            0.48053955,
            0.47041914,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35897881,
            0.34612711,
            0.33860387,
            0.32534675,
            0.3178235,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27562872,
            0.2621765,
            0.25387289,
            0.24258192,
            0.23188234,
            0.21879896,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13645786,
            0.12521567,
            0.11041914,
            0.091492151,
            0.07075141,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.93860387,
            0.9354824,
            0.93470203,
            0.93250724,
            0.93075141,
            0.92924859,
            0.92359092,
            0.91879896,
            0.91640908,
            0.90811766,
            0.90219174,
            0.89780826,
            0.88885841,
            0.88139613,
            0.87640908,
            0.86612711,
            0.85879896,
            0.85075141,
            0.84219174,
            0.83634507,
            0.82534675,
            0.81957933,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78219174,
            0.77361378,
            0.76437128,
            0.7554824,
            0.74924859,
            0.7403597,
            0.73114159,
            0.72258192,
            0.71305289,
            0.70139613,
            0.69250724,
            0.68359092,
            0.67640908,
            0.66482548,
            0.65780826,
            0.64612711,
            0.63957933,
            0.62768785,
            0.6203597,
            0.61114159,
            0.59946045,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55153178,
            0.54219174,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48365493,
            0.47361378,
            0.46359092,
            0.45640908,
            0.44359092,
            0.43640908,
            0.42365493,
            0.41361378,
            0.40359092,
            0.39562872,
            0.38529797,
            0.37250724,
            0.36219174,
            0.35461363,
            0.3445176,
            0.33153178,
            0.32354214,
            0.31075141,
            0.30258192,
            0.29188234,
            0.28153025,
            0.27041914,
            0.25723823,
            0.24694711,
            0.23624752,
            0.22749276,
            0.21640908,
            0.20529797,
            0.19387289,
            0.18258192,
            0.16885841,
            0.15645786,
            0.14437128,
            0.13153178,
            0.11819845,
            0.10359092,
            0.087687852,
            0.068117665,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.92354214,
            0.92042067,
            0.9196403,
            0.91723823,
            0.91470203,
            0.91387289,
            0.9096784,
            0.90521567,
            0.89741808,
            0.89149215,
            0.88534675,
            0.87879896,
            0.87153178,
            0.86437128,
            0.85957933,
            0.84958086,
            0.84375248,
            0.83361378,
            0.82749276,
            0.81957933,
            0.80885841,
            0.80276177,
            0.79153178,
            0.78521567,
            0.77478433,
            0.76534675,
            0.75957933,
            0.75041914,
            0.7396403,
            0.73075141,
            0.72375248,
            0.71517452,
            0.70359092,
            0.69470203,
            0.68534675,
            0.67645786,
            0.6696784,
            0.66053955,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62139613,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58359092,
            0.57640908,
            0.56437128,
            0.5578235,
            0.54794696,
            0.53780826,
            0.52612711,
            0.51645786,
            0.50924859,
            0.49957933,
            0.4896784,
            0.47741808,
            0.46768785,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35624752,
            0.34612711,
            0.3354824,
            0.32534675,
            0.31470203,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27250724,
            0.2645176,
            0.25075141,
            0.24258192,
            0.22885841,
            0.2203597,
            0.20924859,
            0.1954824,
            0.18638622,
            0.17517452,
            0.16354214,
            0.14885841,
            0.13645786,
            0.12365493,
            0.1103216,
            0.095482396,
            0.081530255,
            0.059173906,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.90258192,
            0.89946045,
            0.89819845,
            0.89624752,
            0.89361378,
            0.89188234,
            0.88534675,
            0.88354214,
            0.8754824,
            0.87188234,
            0.86359092,
            0.85957933,
            0.85231215,
            0.84521567,
            0.83780826,
            0.82768785,
            0.82276177,
            0.81465325,
            0.80671239,
            0.79860387,
            0.78811766,
            0.77946045,
            0.77149215,
            0.76529797,
            0.75640908,
            0.74846822,
            0.73723823,
            0.73114159,
            0.72258192,
            0.71149215,
            0.7021765,
            0.69328761,
            0.68437128,
            0.6754824,
            0.66694711,
            0.65741808,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62354214,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58671239,
            0.57470203,
            0.56534675,
            0.55860387,
            0.54850785,
            0.53897881,
            0.52924859,
            0.51723823,
            0.50768785,
            0.5003597,
            0.49114159,
            0.48131992,
            0.46885841,
            0.46120104,
            0.45188234,
            0.4396403,
            0.42958086,
            0.41917391,
            0.40885841,
            0.39879896,
            0.38885841,
            0.37879896,
            0.36811766,
            0.36053955,
            0.34768785,
            0.33723823,
            0.32924859,
            0.31645786,
            0.30850785,
            0.29780826,
            0.28749276,
            0.27640908,
            0.26529797,
            0.25465325,
            0.24375248,
            0.2303216,
            0.22153025,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13957933,
            0.12638622,
            0.11305289,
            0.096457857,
            0.083542143,
            0.062191739,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.87041914,
            0.87041914,
            0.86924859,
            0.86749276,
            0.8645176,
            0.85879896,
            0.85470203,
            0.85231215,
            0.84482548,
            0.84131992,
            0.83517452,
            0.82924859,
            0.82276177,
            0.81328761,
            0.80612711,
            0.80120104,
            0.79153178,
            0.78638622,
            0.77897881,
            0.76885841,
            0.76354214,
            0.75562872,
            0.74749276,
            0.73645786,
            0.73114159,
            0.72258192,
            0.71461363,
            0.70359092,
            0.6978235,
            0.68924859,
            0.6803597,
            0.66958086,
            0.66258192,
            0.65149215,
            0.64529797,
            0.63640908,
            0.62749276,
            0.61860387,
            0.6096784,
            0.59819845,
            0.58885841,
            0.5796403,
            0.57075141,
            0.56139613,
            0.55465325,
            0.54219174,
            0.53517452,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47780826,
            0.46846822,
            0.45860387,
            0.44612711,
            0.43645786,
            0.42850785,
            0.41624752,
            0.40612711,
            0.39860387,
            0.38846822,
            0.3778235,
            0.36482548,
            0.35478433,
            0.34437128,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27305289,
            0.2596403,
            0.25114159,
            0.23741808,
            0.22612711,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18258192,
            0.17041914,
            0.15860387,
            0.14359092,
            0.13075141,
            0.11741808,
            0.10359092,
            0.090419143,
            0.073872885,
            0.053052888,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.81860387,
            0.81860387,
            0.81470203,
            0.81562872,
            0.81075141,
            0.81041914,
            0.80437128,
            0.80042067,
            0.79860387,
            0.79387289,
            0.78850785,
            0.78102119,
            0.77780826,
            0.77188234,
            0.76529797,
            0.75645786,
            0.7503216,
            0.74529797,
            0.73860387,
            0.73114159,
            0.72219174,
            0.71478433,
            0.70924859,
            0.6996403,
            0.69465325,
            0.68437128,
            0.67645786,
            0.67114159,
            0.66258192,
            0.65461363,
            0.64359092,
            0.6354824,
            0.62924859,
            0.61879896,
            0.61231215,
            0.60375248,
            0.59517452,
            0.58671239,
            0.5754824,
            0.56924859,
            0.5603597,
            0.55114159,
            0.53917391,
            0.5303216,
            0.52354214,
            0.51387289,
            0.5045176,
            0.49250724,
            0.48521567,
            0.47361378,
            0.46671239,
            0.45470203,
            0.44749276,
            0.4378235,
            0.42794696,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36638622,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31153178,
            0.30102119,
            0.2903216,
            0.2796403,
            0.26885841,
            0.2603597,
            0.24850785,
            0.23478433,
            0.22359092,
            0.21465325,
            0.20276177,
            0.18811766,
            0.17624752,
            0.16359092,
            0.15305289,
            0.1403597,
            0.12482548,
            0.1103216,
            0.097823503,
            0.078798964,
            0.061319921,
            0.033388203,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.72102119,
            0.72258192,
            0.72258192,
            0.72180155,
            0.71819845,
            0.71897881,
            0.71478433,
            0.71517452,
            0.7103216,
            0.70924859,
            0.70359092,
            0.70276177,
            0.69860387,
            0.69153178,
            0.68924859,
            0.6821765,
            0.67723823,
            0.67465325,
            0.66694711,
            0.66375248,
            0.65624752,
            0.6503216,
            0.64671239,
            0.6403597,
            0.63153178,
            0.62437128,
            0.6203597,
            0.61075141,
            0.60521567,
            0.59780826,
            0.59041914,
            0.58042067,
            0.57562872,
            0.56534675,
            0.5603597,
            0.55231215,
            0.54219174,
            0.53361378,
            0.52534675,
            0.51645786,
            0.51041914,
            0.49879896,
            0.49231215,
            0.48102119,
            0.47149215,
            0.4621765,
            0.45562872,
            0.44359092,
            0.43470203,
            0.42482548,
            0.41780826,
            0.40846822,
            0.39860387,
            0.38846822,
            0.3754824,
            0.36794696,
            0.35478433,
            0.34671239,
            0.33562872,
            0.3221765,
            0.31387289,
            0.30258192,
            0.28885841,
            0.2803597,
            0.26924859,
            0.2578235,
            0.24365493,
            0.23149215,
            0.2196403,
            0.20924859,
            0.19640908,
            0.18375248,
            0.16768785,
            0.15640908,
            0.14153025,
            0.12482548,
            0.10885841,
            0.091492151,
            0.07250724,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.5603597,
            0.5603597,
            0.55723823,
            0.55645786,
            0.55470203,
            0.55328761,
            0.55153178,
            0.55231215,
            0.54811766,
            0.54850785,
            0.54482548,
            0.54365493,
            0.54219174,
            0.54258192,
            0.54131992,
            0.53741808,
            0.53478433,
            0.53205304,
            0.53188234,
            0.52846822,
            0.5245176,
            0.51723823,
            0.51250724,
            0.50768785,
            0.5021765,
            0.49723823,
            0.49465325,
            0.48694711,
            0.48375248,
            0.47624752,
            0.4703216,
            0.46437128,
            0.4603597,
            0.45153178,
            0.44749276,
            0.43723823,
            0.43231215,
            0.42219174,
            0.41361378,
            0.40749276,
            0.39645786,
            0.39041914,
            0.3796403,
            0.37075141,
            0.36219174,
            0.35517452,
            0.34671239,
            0.33470203,
            0.32749276,
            0.31470203,
            0.30638622,
            0.29517452,
            0.28354214,
            0.26885841,
            0.2578235,
            0.24102119,
            0.22612711,
            0.21305289,
            0.19470203,
            0.17741808,
            0.15879896,
            0.1403597,
            0.11361378,
            0.084517604,
            0.026721536,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.25723823,
            0.2603597,
            0.25879896,
            0.26276177,
            0.2645176,
            0.26359092,
            0.26534675,
            0.26612711,
            0.26612711,
            0.26534675,
            0.26359092,
            0.26276177,
            0.2554824,
            0.25231215,
            0.24365493,
            0.23897881,
            0.23188234,
            0.2221765,
            0.21470203,
            0.20924859,
            0.1996403,
            0.19153178,
            0.18521567,
            0.17634507,
            0.16671239,
            0.15562872,
            0.14276177,
            0.12482548,
            0.10924859,
            0.085297973,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            1.0003597,
            0.99723823,
            0.99723823,
            0.99957933,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.99957933,
            0.99957933,
            0.99645786,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.60375248,
            0.57723823,
            0.99645786,
            0.99860387,
            0.9954824,
            0.99470203,
            0.99640908,
            0.99465325,
            0.99188234,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.9978235,
            0.9978235,
            0.99470203,
            0.99328761,
            0.99153178,
            0.98885841,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95305289,
            0.93860387,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.99640908,
            0.99640908,
            0.99250724,
            0.99387289,
            0.98885841,
            0.98749276,
            0.9796403,
            0.97250724,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67250724,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.45470203,
            0.42958086,
            0.99153178,
            0.99387289,
            0.99231215,
            0.99041914,
            0.98437128,
            0.9796403,
            0.97465325,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.89819845,
            0.8803597,
            0.85860387,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76846822,
            0.74529797,
            0.71946045,
            0.69860387,
            0.67250724,
            0.64885841,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.48180155,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.98885841,
            0.99041914,
            0.98612711,
            0.98359092,
            0.97879896,
            0.97153178,
            0.96219174,
            0.9503216,
            0.93470203,
            0.91723823,
            0.90053955,
            0.87723823,
            0.8554824,
            0.83361378,
            0.81387289,
            0.78811766,
            0.76534675,
            0.74529797,
            0.72180155,
            0.69860387,
            0.67465325,
            0.64885841,
            0.62749276,
            0.60102119,
            0.57957933,
            0.55250724,
            0.53041914,
            0.50359092,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32612711,
            0.98671239,
            0.98359092,
            0.98354214,
            0.97645786,
            0.97231215,
            0.96102119,
            0.94885841,
            0.93640908,
            0.91860387,
            0.89897881,
            0.87860387,
            0.85470203,
            0.83517452,
            0.81231215,
            0.7896784,
            0.76437128,
            0.74139613,
            0.71819845,
            0.6978235,
            0.67153178,
            0.65041914,
            0.62671239,
            0.60258192,
            0.57860387,
            0.55153178,
            0.52768785,
            0.50529797,
            0.47819845,
            0.45328761,
            0.42811766,
            0.40529797,
            0.37723823,
            0.35149215,
            0.32846822,
            0.29946045,
            0.27465325,
            0.97957933,
            0.97860387,
            0.97250724,
            0.96694711,
            0.96053955,
            0.94612711,
            0.93387289,
            0.91640908,
            0.89478433,
            0.87640908,
            0.85250724,
            0.83305289,
            0.80885841,
            0.78850785,
            0.76529797,
            0.74276177,
            0.71897881,
            0.69328761,
            0.67231215,
            0.64924859,
            0.62529797,
            0.60131992,
            0.57470203,
            0.55075141,
            0.52846822,
            0.50139613,
            0.47897881,
            0.45465325,
            0.42694711,
            0.40139613,
            0.37860387,
            0.3503216,
            0.32437128,
            0.29819845,
            0.27153178,
            0.24638622,
            0.2154824,
            0.96850785,
            0.96482548,
            0.96258192,
            0.95461363,
            0.94354214,
            0.92924859,
            0.90958086,
            0.8903216,
            0.87231215,
            0.85114159,
            0.82924859,
            0.80437128,
            0.78219174,
            0.7596403,
            0.73645786,
            0.71361378,
            0.69231215,
            0.66694711,
            0.64359092,
            0.6196403,
            0.59624752,
            0.57153178,
            0.5496784,
            0.52529797,
            0.49879896,
            0.47634507,
            0.44885841,
            0.42638622,
            0.39879896,
            0.37562872,
            0.34768785,
            0.32139613,
            0.29780826,
            0.26885841,
            0.24375248,
            0.21640908,
            0.18794696,
            0.15640908,
            0.94768785,
            0.94534675,
            0.9396403,
            0.93188234,
            0.9154824,
            0.90180155,
            0.88354214,
            0.86354214,
            0.84258192,
            0.81879896,
            0.79645786,
            0.77478433,
            0.75465325,
            0.72958086,
            0.70924859,
            0.68359092,
            0.66258192,
            0.63957933,
            0.61328761,
            0.59188234,
            0.56534675,
            0.54375248,
            0.51957933,
            0.49250724,
            0.47041914,
            0.44529797,
            0.41741808,
            0.39465325,
            0.36694711,
            0.34354214,
            0.3178235,
            0.28885841,
            0.2621765,
            0.23478433,
            0.20768785,
            0.17917391,
            0.15188234,
            0.11780826,
            0.07075141,
            0.91387289,
            0.91114159,
            0.90375248,
            0.8903216,
            0.8778235,
            0.8603597,
            0.83917391,
            0.8196403,
            0.79879896,
            0.77741808,
            0.75860387,
            0.73470203,
            0.71517452,
            0.69231215,
            0.6696784,
            0.64437128,
            0.6245176,
            0.60131992,
            0.57470203,
            0.55387289,
            0.52924859,
            0.50529797,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32924859,
            0.30258192,
            0.27640908,
            0.24694711,
            0.22153025,
            0.19075141,
            0.1645176,
            0.13387289,
            0.099579332,
            0.051492151,
            0.0,
            0.0,
            0.81860387,
            0.81640908,
            0.81041914,
            0.79879896,
            0.78850785,
            0.77205304,
            0.75645786,
            0.7396403,
            0.72219174,
            0.70359092,
            0.68437128,
            0.66482548,
            0.64359092,
            0.62529797,
            0.60375248,
            0.5796403,
            0.5603597,
            0.53478433,
            0.51387289,
            0.48811766,
            0.46671239,
            0.44276177,
            0.41780826,
            0.3903216,
            0.36638622,
            0.3403597,
            0.31153178,
            0.28749276,
            0.2603597,
            0.23188234,
            0.20276177,
            0.17188234,
            0.1403597,
            0.10529797,
            0.061319921,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.4354824,
            0.4354824,
            0.4378235,
            0.43640908,
            0.43075141,
            0.42538637,
            0.41741808,
            0.40924859,
            0.39860387,
            0.38924859,
            0.37879896,
            0.37114159,
            0.35780826,
            0.33957933,
            0.31562872,
            0.28846822,
            0.25645786,
            0.22437128,
            0.18694711,
            0.13860387,
            0.013278464,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97957933,
            0.97957933,
            0.97645786,
            0.9754824,
            0.97640908,
            0.97250724,
            0.97075141,
            0.96811766,
            0.96794696,
            0.96219174,
            0.96053955,
            0.95361378,
            0.94885841,
            0.94359092,
            0.9403597,
            0.93387289,
            0.92749276,
            0.9203597,
            0.91075141,
            0.90521567,
            0.89478433,
            0.88924859,
            0.87879896,
            0.87231215,
            0.86139613,
            0.85250724,
            0.84638622,
            0.83780826,
            0.82612711,
            0.81723823,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78375248,
            0.77461363,
            0.76529797,
            0.75640908,
            0.74437128,
            0.7354824,
            0.72850785,
            0.71897881,
            0.70768785,
            0.7003597,
            0.68885841,
            0.6796403,
            0.67231215,
            0.66102119,
            0.65149215,
            0.6445176,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60365493,
            0.59634507,
            0.58437128,
            0.57470203,
            0.56749276,
            0.5578235,
            0.54538637,
            0.53780826,
            0.52846822,
            0.51860387,
            0.50612711,
            0.49645786,
            0.48694711,
            0.47897881,
            0.46924859,
            0.45957933,
            0.44924859,
            0.43957933,
            0.42694711,
            0.41897881,
            0.40612711,
            0.39860387,
            0.38612711,
            0.37860387,
            0.36538637,
            0.35780826,
            0.34749276,
            0.33470203,
            0.32437128,
            0.31640908,
            0.30365493,
            0.29517452,
            0.2821765,
            0.27153178,
            0.26042067,
            0.25231215,
            0.24131992,
            0.22768785,
            0.2154824,
            0.20671239,
            0.19153178,
            0.18131992,
            0.16437128,
            0.15188234,
            0.13153178,
            0.1103216,
            0.083542143,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97328761,
            0.97562872,
            0.97250724,
            0.97153178,
            0.97231215,
            0.96811766,
            0.96850785,
            0.96521567,
            0.96258192,
            0.95624752,
            0.95461363,
            0.94924859,
            0.9445176,
            0.93860387,
            0.93231215,
            0.92359092,
            0.91860387,
            0.91114159,
            0.90375248,
            0.89361378,
            0.88534675,
            0.87957933,
            0.86885841,
            0.86276177,
            0.85153178,
            0.84521567,
            0.83634507,
            0.82749276,
            0.81860387,
            0.80768785,
            0.8003597,
            0.78958086,
            0.78258192,
            0.77305289,
            0.7645176,
            0.75250724,
            0.74359092,
            0.73470203,
            0.72794696,
            0.71624752,
            0.70924859,
            0.69723823,
            0.68768785,
            0.67879896,
            0.67114159,
            0.65946045,
            0.6503216,
            0.64354214,
            0.63387289,
            0.6245176,
            0.61465325,
            0.60521567,
            0.59517452,
            0.58359092,
            0.57640908,
            0.56671239,
            0.55640908,
            0.54482548,
            0.53478433,
            0.52749276,
            0.5178235,
            0.50534675,
            0.4954824,
            0.48850785,
            0.47624752,
            0.46846822,
            0.45860387,
            0.44846822,
            0.43860387,
            0.42850785,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36482548,
            0.35478433,
            0.34671239,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27075141,
            0.2596403,
            0.25114159,
            0.24053955,
            0.22924859,
            0.2154824,
            0.20671239,
            0.19465325,
            0.18229538,
            0.16612711,
            0.15465325,
            0.13645786,
            0.11819845,
            0.095482396,
            0.062191739,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97114159,
            0.97114159,
            0.96811766,
            0.96694711,
            0.96482548,
            0.96521567,
            0.96258192,
            0.95741808,
            0.95361378,
            0.95188234,
            0.94749276,
            0.9396403,
            0.93640908,
            0.92768785,
            0.92354214,
            0.91640908,
            0.90694711,
            0.89946045,
            0.89149215,
            0.88359092,
            0.8778235,
            0.86924859,
            0.85879896,
            0.85231215,
            0.84102119,
            0.83205304,
            0.82359092,
            0.81470203,
            0.80534675,
            0.79645786,
            0.7896784,
            0.78131992,
            0.77188234,
            0.76042067,
            0.75387289,
            0.7421765,
            0.73562872,
            0.72365493,
            0.71478433,
            0.70749276,
            0.69860387,
            0.68612711,
            0.67957933,
            0.66811766,
            0.65819845,
            0.64885841,
            0.6396403,
            0.63231215,
            0.62042067,
            0.61075141,
            0.60375248,
            0.59461363,
            0.5821765,
            0.57250724,
            0.56529797,
            0.55562872,
            0.54365493,
            0.53361378,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47478433,
            0.46749276,
            0.45470203,
            0.44749276,
            0.43470203,
            0.42482548,
            0.41478433,
            0.40671239,
            0.39640908,
            0.38671239,
            0.37640908,
            0.36365493,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31465325,
            0.30375248,
            0.29305289,
            0.28276177,
            0.27188234,
            0.25879896,
            0.24811766,
            0.23741808,
            0.22846822,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18229538,
            0.16924859,
            0.15328761,
            0.14153025,
            0.12521567,
            0.10359092,
            0.081530255,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.96521567,
            0.96521567,
            0.96219174,
            0.96102119,
            0.96131992,
            0.95897881,
            0.95361378,
            0.9503216,
            0.94612711,
            0.94139613,
            0.93645786,
            0.93075141,
            0.92749276,
            0.91879896,
            0.91153178,
            0.90482548,
            0.89897881,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86437128,
            0.85860387,
            0.8496784,
            0.84131992,
            0.8303216,
            0.82139613,
            0.81250724,
            0.80359092,
            0.79470203,
            0.78538637,
            0.77897881,
            0.76768785,
            0.75879896,
            0.75188234,
            0.74276177,
            0.73075141,
            0.72219174,
            0.71517452,
            0.70359092,
            0.69640908,
            0.68437128,
            0.6778235,
            0.66850785,
            0.65897881,
            0.64924859,
            0.6403597,
            0.63041914,
            0.61879896,
            0.60958086,
            0.60258192,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55387289,
            0.54375248,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48521567,
            0.47517452,
            0.46529797,
            0.45562872,
            0.44529797,
            0.43562872,
            0.42521567,
            0.41517452,
            0.40529797,
            0.39250724,
            0.3821765,
            0.37465325,
            0.36219174,
            0.35149215,
            0.34139613,
            0.33075141,
            0.32042067,
            0.31231215,
            0.29946045,
            0.29188234,
            0.27879896,
            0.27041914,
            0.25957933,
            0.24850785,
            0.23780826,
            0.22437128,
            0.21562872,
            0.2045176,
            0.19075141,
            0.18131992,
            0.16612711,
            0.15328761,
            0.1396403,
            0.12482548,
            0.11041914,
            0.087687852,
            0.059173906,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.95624752,
            0.95624752,
            0.95478433,
            0.95361378,
            0.95149215,
            0.94885841,
            0.94534675,
            0.9445176,
            0.93723823,
            0.93250724,
            0.92924859,
            0.92354214,
            0.91470203,
            0.90811766,
            0.90102119,
            0.89361378,
            0.88534675,
            0.8803597,
            0.86958086,
            0.86139613,
            0.85562872,
            0.84638622,
            0.83780826,
            0.82924859,
            0.8203597,
            0.80958086,
            0.80042067,
            0.79153178,
            0.78521567,
            0.77361378,
            0.76749276,
            0.7554824,
            0.74924859,
            0.73723823,
            0.73114159,
            0.72180155,
            0.7103216,
            0.70354214,
            0.69387289,
            0.6821765,
            0.67250724,
            0.66365493,
            0.65634507,
            0.64749276,
            0.6378235,
            0.62846822,
            0.61645786,
            0.60694711,
            0.59741808,
            0.59041914,
            0.5803597,
            0.56885841,
            0.55879896,
            0.54958086,
            0.53946045,
            0.53188234,
            0.52276177,
            0.51231215,
            0.50042067,
            0.49075141,
            0.48102119,
            0.47305289,
            0.46354214,
            0.45075141,
            0.44354214,
            0.43075141,
            0.42102119,
            0.41305289,
            0.40042067,
            0.39231215,
            0.38276177,
            0.37231215,
            0.35946045,
            0.35188234,
            0.34120104,
            0.32885841,
            0.31879896,
            0.30811766,
            0.29741808,
            0.28924859,
            0.27860387,
            0.26534675,
            0.25470203,
            0.24638622,
            0.23517452,
            0.2245176,
            0.21075141,
            0.1996403,
            0.18811766,
            0.17897881,
            0.16437128,
            0.15465325,
            0.14153025,
            0.12482548,
            0.11188234,
            0.091492151,
            0.068117665,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.94768785,
            0.94924859,
            0.94612711,
            0.94437128,
            0.9421765,
            0.9396403,
            0.9354824,
            0.93153178,
            0.92924859,
            0.92139613,
            0.9154824,
            0.90958086,
            0.90521567,
            0.89624752,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86749276,
            0.85645786,
            0.85114159,
            0.84258192,
            0.83149215,
            0.82529797,
            0.81640908,
            0.80534675,
            0.79645786,
            0.78811766,
            0.78131992,
            0.7703216,
            0.76354214,
            0.75465325,
            0.74529797,
            0.73640908,
            0.72482548,
            0.71780826,
            0.70924859,
            0.69723823,
            0.69041914,
            0.67879896,
            0.66958086,
            0.66258192,
            0.65305289,
            0.64139613,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60638622,
            0.59634507,
            0.58749276,
            0.5778235,
            0.56534675,
            0.5554824,
            0.54850785,
            0.53624752,
            0.52924859,
            0.51957933,
            0.50924859,
            0.49723823,
            0.4896784,
            0.48053955,
            0.47041914,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35897881,
            0.34612711,
            0.33860387,
            0.32534675,
            0.3178235,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27562872,
            0.2621765,
            0.25387289,
            0.24258192,
            0.23188234,
            0.21879896,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13645786,
            0.12521567,
            0.11041914,
            0.091492151,
            0.07075141,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.93860387,
            0.9354824,
            0.93470203,
            0.93250724,
            0.93075141,
            0.92924859,
            0.92359092,
            0.91879896,
            0.91640908,
            0.90811766,
            0.90219174,
            0.89780826,
            0.88885841,
            0.88139613,
            0.87640908,
            0.86612711,
            0.85879896,
            0.85075141,
            0.84219174,
            0.83634507,
            0.82534675,
            0.81957933,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78219174,
            0.77361378,
            0.76437128,
            0.7554824,
            0.74924859,
            0.7403597,
            0.73114159,
            0.72258192,
            0.71305289,
            0.70139613,
            0.69250724,
            0.68359092,
            0.67640908,
            0.66482548,
            0.65780826,
            0.64612711,
            0.63957933,
            0.62768785,
            0.6203597,
            0.61114159,
            0.59946045,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55153178,
            0.54219174,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48365493,
            0.47361378,
            0.46359092,
            0.45640908,
            0.44359092,
            0.43640908,
            0.42365493,
            0.41361378,
            0.40359092,
            0.39562872,
            0.38529797,
            0.37250724,
            0.36219174,
            0.35461363,
            0.3445176,
            0.33153178,
            0.32354214,
            0.31075141,
            0.30258192,
            0.29188234,
            0.28153025,
            0.27041914,
            0.25723823,
            0.24694711,
            0.23624752,
            0.22749276,
            0.21640908,
            0.20529797,
            0.19387289,
            0.18258192,
            0.16885841,
            0.15645786,
            0.14437128,
            0.13153178,
            0.11819845,
            0.10359092,
            0.087687852,
            0.068117665,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.92354214,
            0.92042067,
            0.9196403,
            0.91723823,
            0.91470203,
            0.91387289,
            0.9096784,
            0.90521567,
            0.89741808,
            0.89149215,
            0.88534675,
            0.87879896,
            0.87153178,
            0.86437128,
            0.85957933,
            0.84958086,
            0.84375248,
            0.83361378,
            0.82749276,
            0.81957933,
            0.80885841,
            0.80276177,
            0.79153178,
            0.78521567,
            0.77478433,
            0.76534675,
            0.75957933,
            0.75041914,
            0.7396403,
            0.73075141,
            0.72375248,
            0.71517452,
            0.70359092,
            0.69470203,
            0.68534675,
            0.67645786,
            0.6696784,
            0.66053955,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62139613,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58359092,
            0.57640908,
            0.56437128,
            0.5578235,
            0.54794696,
            0.53780826,
            0.52612711,
            0.51645786,
            0.50924859,
            0.49957933,
            0.4896784,
            0.47741808,
            0.46768785,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35624752,
            0.34612711,
            0.3354824,
            0.32534675,
            0.31470203,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27250724,
            0.2645176,
            0.25075141,
            0.24258192,
            0.22885841,
            0.2203597,
            0.20924859,
            0.1954824,
            0.18638622,
            0.17517452,
            0.16354214,
            0.14885841,
            0.13645786,
            0.12365493,
            0.1103216,
            0.095482396,
            0.081530255,
            0.059173906,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.90258192,
            0.89946045,
            0.89819845,
            0.89624752,
            0.89361378,
            0.89188234,
            0.88534675,
            0.88354214,
            0.8754824,
            0.87188234,
            0.86359092,
            0.85957933,
            0.85231215,
            0.84521567,
            0.83780826,
            0.82768785,
            0.82276177,
            0.81465325,
            0.80671239,
            0.79860387,
            0.78811766,
            0.77946045,
            0.77149215,
            0.76529797,
            0.75640908,
            0.74846822,
            0.73723823,
            0.73114159,
            0.72258192,
            0.71149215,
            0.7021765,
            0.69328761,
            0.68437128,
            0.6754824,
            0.66694711,
            0.65741808,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62354214,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58671239,
            0.57470203,
            0.56534675,
            0.55860387,
            0.54850785,
            0.53897881,
            0.52924859,
            0.51723823,
            0.50768785,
            0.5003597,
            0.49114159,
            0.48131992,
            0.46885841,
            0.46120104,
            0.45188234,
            0.4396403,
            0.42958086,
            0.41917391,
            0.40885841,
            0.39879896,
            0.38885841,
            0.37879896,
            0.36811766,
            0.36053955,
            0.34768785,
            0.33723823,
            0.32924859,
            0.31645786,
            0.30850785,
            0.29780826,
            0.28749276,
            0.27640908,
            0.26529797,
            0.25465325,
            0.24375248,
            0.2303216,
            0.22153025,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13957933,
            0.12638622,
            0.11305289,
            0.096457857,
            0.083542143,
            0.062191739,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.87041914,
            0.87041914,
            0.86924859,
            0.86749276,
            0.8645176,
            0.85879896,
            0.85470203,
            0.85231215,
            0.84482548,
            0.84131992,
            0.83517452,
            0.82924859,
            0.82276177,
            0.81328761,
            0.80612711,
            0.80120104,
            0.79153178,
            0.78638622,
            0.77897881,
            0.76885841,
            0.76354214,
            0.75562872,
            0.74749276,
            0.73645786,
            0.73114159,
            0.72258192,
            0.71461363,
            0.70359092,
            0.6978235,
            0.68924859,
            0.6803597,
            0.66958086,
            0.66258192,
            0.65149215,
            0.64529797,
            0.63640908,
            0.62749276,
            0.61860387,
            0.6096784,
            0.59819845,
            0.58885841,
            0.5796403,
            0.57075141,
            0.56139613,
            0.55465325,
            0.54219174,
            0.53517452,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47780826,
            0.46846822,
            0.45860387,
            0.44612711,
            0.43645786,
            0.42850785,
            0.41624752,
            0.40612711,
            0.39860387,
            0.38846822,
            0.3778235,
            0.36482548,
            0.35478433,
            0.34437128,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27305289,
            0.2596403,
            0.25114159,
            0.23741808,
            0.22612711,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18258192,
            0.17041914,
            0.15860387,
            0.14359092,
            0.13075141,
            0.11741808,
            0.10359092,
            0.090419143,
            0.073872885,
            0.053052888,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.81860387,
            0.81860387,
            0.81470203,
            0.81562872,
            0.81075141,
            0.81041914,
            0.80437128,
            0.80042067,
            0.79860387,
            0.79387289,
            0.78850785,
            0.78102119,
            0.77780826,
            0.77188234,
            0.76529797,
            0.75645786,
            0.7503216,
            0.74529797,
            0.73860387,
            0.73114159,
            0.72219174,
            0.71478433,
            0.70924859,
            0.6996403,
            0.69465325,
            0.68437128,
            0.67645786,
            0.67114159,
            0.66258192,
            0.65461363,
            0.64359092,
            0.6354824,
            0.62924859,
            0.61879896,
            0.61231215,
            0.60375248,
            0.59517452,
            0.58671239,
            0.5754824,
            0.56924859,
            0.5603597,
            0.55114159,
            0.53917391,
            0.5303216,
            0.52354214,
            0.51387289,
            0.5045176,
            0.49250724,
            0.48521567,
            0.47361378,
            0.46671239,
            0.45470203,
            0.44749276,
            0.4378235,
            0.42794696,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36638622,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31153178,
            0.30102119,
            0.2903216,
            0.2796403,
            0.26885841,
            0.2603597,
            0.24850785,
            0.23478433,
            0.22359092,
            0.21465325,
            0.20276177,
            0.18811766,
            0.17624752,
            0.16359092,
            0.15305289,
            0.1403597,
            0.12482548,
            0.1103216,
            0.097823503,
            0.078798964,
            0.061319921,
            0.033388203,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.72102119,
            0.72258192,
            0.72258192,
            0.72180155,
            0.71819845,
            0.71897881,
            0.71478433,
            0.71517452,
            0.7103216,
            0.70924859,
            0.70359092,
            0.70276177,
            0.69860387,
            0.69153178,
            0.68924859,
            0.6821765,
            0.67723823,
            0.67465325,
            0.66694711,
            0.66375248,
            0.65624752,
            0.6503216,
            0.64671239,
            0.6403597,
            0.63153178,
            0.62437128,
            0.6203597,
            0.61075141,
            0.60521567,
            0.59780826,
            0.59041914,
            0.58042067,
            0.57562872,
            0.56534675,
            0.5603597,
            0.55231215,
            0.54219174,
            0.53361378,
            0.52534675,
            0.51645786,
            0.51041914,
            0.49879896,
            0.49231215,
            0.48102119,
            0.47149215,
            0.4621765,
            0.45562872,
            0.44359092,
            0.43470203,
            0.42482548,
            0.41780826,
            0.40846822,
            0.39860387,
            0.38846822,
            0.3754824,
            0.36794696,
            0.35478433,
            0.34671239,
            0.33562872,
            0.3221765,
            0.31387289,
            0.30258192,
            0.28885841,
            0.2803597,
            0.26924859,
            0.2578235,
            0.24365493,
            0.23149215,
            0.2196403,
            0.20924859,
            0.19640908,
            0.18375248,
            0.16768785,
            0.15640908,
            0.14153025,
            0.12482548,
            0.10885841,
            0.091492151,
            0.07250724,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.5603597,
            0.5603597,
            0.55723823,
            0.55645786,
            0.55470203,
            0.55328761,
            0.55153178,
            0.55231215,
            0.54811766,
            0.54850785,
            0.54482548,
            0.54365493,
            0.54219174,
            0.54258192,
            0.54131992,
            0.53741808,
            0.53478433,
            0.53205304,
            0.53188234,
            0.52846822,
            0.5245176,
            0.51723823,
            0.51250724,
            0.50768785,
            0.5021765,
            0.49723823,
            0.49465325,
            0.48694711,
            0.48375248,
            0.47624752,
            0.4703216,
            0.46437128,
            0.4603597,
            0.45153178,
            0.44749276,
            0.43723823,
            0.43231215,
            0.42219174,
            0.41361378,
            0.40749276,
            0.39645786,
            0.39041914,
            0.3796403,
            0.37075141,
            0.36219174,
            0.35517452,
            0.34671239,
            0.33470203,
            0.32749276,
            0.31470203,
            0.30638622,
            0.29517452,
            0.28354214,
            0.26885841,
            0.2578235,
            0.24102119,
            0.22612711,
            0.21305289,
            0.19470203,
            0.17741808,
            0.15879896,
            0.1403597,
            0.11361378,
            0.084517604,
            0.026721536,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.25723823,
            0.2603597,
            0.25879896,
            0.26276177,
            0.2645176,
            0.26359092,
            0.26534675,
            0.26612711,
            0.26612711,
            0.26534675,
            0.26359092,
            0.26276177,
            0.2554824,
            0.25231215,
            0.24365493,
            0.23897881,
            0.23188234,
            0.2221765,
            0.21470203,
            0.20924859,
            0.1996403,
            0.19153178,
            0.18521567,
            0.17634507,
            0.16671239,
            0.15562872,
            0.14276177,
            0.12482548,
            0.10924859,
            0.085297973,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            1.0003597,
            0.99723823,
            0.99723823,
            0.99957933,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.99957933,
            0.99957933,
            0.99645786,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.60375248,
            0.57723823,
            0.99645786,
            0.99860387,
            0.9954824,
            0.99470203,
            0.99640908,
            0.99465325,
            0.99188234,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.9978235,
            0.9978235,
            0.99470203,
            0.99328761,
            0.99153178,
            0.98885841,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95305289,
            0.93860387,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.99640908,
            0.99640908,
            0.99250724,
            0.99387289,
            0.98885841,
            0.98749276,
            0.9796403,
            0.97250724,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67250724,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.45470203,
            0.42958086,
            0.99153178,
            0.99387289,
            0.99231215,
            0.99041914,
            0.98437128,
            0.9796403,
            0.97465325,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.89819845,
            0.8803597,
            0.85860387,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76846822,
            0.74529797,
            0.71946045,
            0.69860387,
            0.67250724,
            0.64885841,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.48180155,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.98885841,
            0.99041914,
            0.98612711,
            0.98359092,
            0.97879896,
            0.97153178,
            0.96219174,
            0.9503216,
            0.93470203,
            0.91723823,
            0.90053955,
            0.87723823,
            0.8554824,
            0.83361378,
            0.81387289,
            0.78811766,
            0.76534675,
            0.74529797,
            0.72180155,
            0.69860387,
            0.67465325,
            0.64885841,
            0.62749276,
            0.60102119,
            0.57957933,
            0.55250724,
            0.53041914,
            0.50359092,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32612711,
            0.98671239,
            0.98359092,
            0.98354214,
            0.97645786,
            0.97231215,
            0.96102119,
            0.94885841,
            0.93640908,
            0.91860387,
            0.89897881,
            0.87860387,
            0.85470203,
            0.83517452,
            0.81231215,
            0.7896784,
            0.76437128,
            0.74139613,
            0.71819845,
            0.6978235,
            0.67153178,
            0.65041914,
            0.62671239,
            0.60258192,
            0.57860387,
            0.55153178,
            0.52768785,
            0.50529797,
            0.47819845,
            0.45328761,
            0.42811766,
            0.40529797,
            0.37723823,
            0.35149215,
            0.32846822,
            0.29946045,
            0.27465325,
            0.97957933,
            0.97860387,
            0.97250724,
            0.96694711,
            0.96053955,
            0.94612711,
            0.93387289,
            0.91640908,
            0.89478433,
            0.87640908,
            0.85250724,
            0.83305289,
            0.80885841,
            0.78850785,
            0.76529797,
            0.74276177,
            0.71897881,
            0.69328761,
            0.67231215,
            0.64924859,
            0.62529797,
            0.60131992,
            0.57470203,
            0.55075141,
            0.52846822,
            0.50139613,
            0.47897881,
            0.45465325,
            0.42694711,
            0.40139613,
            0.37860387,
            0.3503216,
            0.32437128,
            0.29819845,
            0.27153178,
            0.24638622,
            0.2154824,
            0.96850785,
            0.96482548,
            0.96258192,
            0.95461363,
            0.94354214,
            0.92924859,
            0.90958086,
            0.8903216,
            0.87231215,
            0.85114159,
            0.82924859,
            0.80437128,
            0.78219174,
            0.7596403,
            0.73645786,
            0.71361378,
            0.69231215,
            0.66694711,
            0.64359092,
            0.6196403,
            0.59624752,
            0.57153178,
            0.5496784,
            0.52529797,
            0.49879896,
            0.47634507,
            0.44885841,
            0.42638622,
            0.39879896,
            0.37562872,
            0.34768785,
            0.32139613,
            0.29780826,
            0.26885841,
            0.24375248,
            0.21640908,
            0.18794696,
            0.15640908,
            0.94768785,
            0.94534675,
            0.9396403,
            0.93188234,
            0.9154824,
            0.90180155,
            0.88354214,
            0.86354214,
            0.84258192,
            0.81879896,
            0.79645786,
            0.77478433,
            0.75465325,
            0.72958086,
            0.70924859,
            0.68359092,
            0.66258192,
            0.63957933,
            0.61328761,
            0.59188234,
            0.56534675,
            0.54375248,
            0.51957933,
            0.49250724,
            0.47041914,
            0.44529797,
            0.41741808,
            0.39465325,
            0.36694711,
            0.34354214,
            0.3178235,
            0.28885841,
            0.2621765,
            0.23478433,
            0.20768785,
            0.17917391,
            0.15188234,
            0.11780826,
            0.07075141,
            0.91387289,
            0.91114159,
            0.90375248,
            0.8903216,
            0.8778235,
            0.8603597,
            0.83917391,
            0.8196403,
            0.79879896,
            0.77741808,
            0.75860387,
            0.73470203,
            0.71517452,
            0.69231215,
            0.6696784,
            0.64437128,
            0.6245176,
            0.60131992,
            0.57470203,
            0.55387289,
            0.52924859,
            0.50529797,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32924859,
            0.30258192,
            0.27640908,
            0.24694711,
            0.22153025,
            0.19075141,
            0.1645176,
            0.13387289,
            0.099579332,
            0.051492151,
            0.0,
            0.0,
            0.81860387,
            0.81640908,
            0.81041914,
            0.79879896,
            0.78850785,
            0.77205304,
            0.75645786,
            0.7396403,
            0.72219174,
            0.70359092,
            0.68437128,
            0.66482548,
            0.64359092,
            0.62529797,
            0.60375248,
            0.5796403,
            0.5603597,
            0.53478433,
            0.51387289,
            0.48811766,
            0.46671239,
            0.44276177,
            0.41780826,
            0.3903216,
            0.36638622,
            0.3403597,
            0.31153178,
            0.28749276,
            0.2603597,
            0.23188234,
            0.20276177,
            0.17188234,
            0.1403597,
            0.10529797,
            0.061319921,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.4354824,
            0.4354824,
            0.4378235,
            0.43640908,
            0.43075141,
            0.42538637,
            0.41741808,
            0.40924859,
            0.39860387,
            0.38924859,
            0.37879896,
            0.37114159,
            0.35780826,
            0.33957933,
            0.31562872,
            0.28846822,
            0.25645786,
            0.22437128,
            0.18694711,
            0.13860387,
            0.013278464,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
        ]
    ]
}

==> anc/hom_sigma_2d_muLR.json <==
{
    "a [sigma0]": 0.2327,
    "L [sigma0]": 27.92,
    "Ns": 120,
    "T [sigma0]": 0.0716,
    "columns": [
        "$\\mu_L/\\sigma_0$",
        "$\\mu_R/\\sigma_0$",
        "$\\bar\\sigma/\\sigma_0$"
    ],
    "data": [
        [
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.64,
            0.63,
            0.62,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49000000000000005,
            0.48000000000000004,
            0.47000000000000003,
            0.46,
            0.45,
            0.44,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.039999999999999925,
            -0.04999999999999993,
            -0.05999999999999994,
            -0.06999999999999995,
            -0.07999999999999996,
            -0.08999999999999997,
            -0.09999999999999998,
            -0.10999999999999999,
            -0.12,
            -0.13,
            -0.14,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7000000000000001,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.64,
            0.63,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49000000000000005,
            0.48000000000000004,
            0.47000000000000003,
            0.46,
            0.45,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.22000000000000008,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.029999999999999916,
            -0.039999999999999925,
            -0.04999999999999993,
            -0.05999999999999994,
            -0.06999999999999995,
            -0.07999999999999996,
            -0.08999999999999997,
            -0.09999999999999998,
            -0.10999999999999999,
            -0.12,
            -0.13,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.8600000000000001,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.7100000000000001,
            0.7000000000000001,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.64,
            0.6300000000000001,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49000000000000005,
            0.48000000000000004,
            0.47000000000000003,
            0.46,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.3500000000000001,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.2300000000000001,
            0.22000000000000008,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.10000000000000009,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.019999999999999907,
            -0.029999999999999916,
            -0.039999999999999925,
            -0.04999999999999993,
            -0.05999999999999994,
            -0.06999999999999995,
            -0.07999999999999996,
            -0.08999999999999997,
            -0.09999999999999998,
            -0.10999999999999999,
            -0.12,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.8700000000000001,
            0.8600000000000001,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.7200000000000001,
            0.7100000000000001,
            0.7000000000000001,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.6400000000000001,
            0.6300000000000001,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49000000000000005,
            0.48000000000000004,
            0.47000000000000003,
            0.4600000000000001,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.3600000000000001,
            0.3500000000000001,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.2400000000000001,
            0.2300000000000001,
            0.22000000000000008,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.1100000000000001,
            0.10000000000000009,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.009999999999999898,
            -0.019999999999999907,
            -0.029999999999999916,
            -0.039999999999999925,
            -0.04999999999999993,
            -0.05999999999999994,
            -0.06999999999999995,
            -0.07999999999999996,
            -0.08999999999999997,
            -0.09999999999999998,
            -0.10999999999999999,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.9099999999999999,
            0.8999999999999999,
            0.8899999999999999,
            0.8799999999999999,
            0.8699999999999999,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.8099999999999999,
            0.7999999999999999,
            0.7899999999999999,
            0.7799999999999999,
            0.7699999999999999,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.6399999999999999,
            0.6299999999999999,
            0.6199999999999999,
            0.6099999999999999,
            0.5999999999999999,
            0.59,
            0.58,
            0.57,
            0.5599999999999999,
            0.5499999999999999,
            0.5399999999999999,
            0.53,
            0.52,
            0.51,
            0.49999999999999994,
            0.48999999999999994,
            0.4799999999999999,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.41999999999999993,
            0.4099999999999999,
            0.3999999999999999,
            0.3899999999999999,
            0.3799999999999999,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.29999999999999993,
            0.2899999999999999,
            0.2799999999999999,
            0.2699999999999999,
            0.2599999999999999,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.16999999999999993,
            0.15999999999999992,
            0.1499999999999999,
            0.1399999999999999,
            0.1299999999999999,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.04999999999999993,
            0.039999999999999925,
            0.029999999999999916,
            0.019999999999999907,
            0.009999999999999898,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            -0.06000000000000005,
            -0.07000000000000006,
            -0.08000000000000007,
            -0.09000000000000008,
            -0.10000000000000009,
            0.95,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.9099999999999999,
            0.8999999999999999,
            0.8899999999999999,
            0.8799999999999999,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.8099999999999999,
            0.7999999999999999,
            0.7899999999999999,
            0.7799999999999999,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.6399999999999999,
            0.6299999999999999,
            0.6199999999999999,
            0.6099999999999999,
            0.6,
            0.59,
            0.58,
            0.57,
            0.5599999999999999,
            0.5499999999999999,
            0.54,
            0.53,
            0.52,
            0.51,
            0.49999999999999994,
            0.48999999999999994,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.41999999999999993,
            0.4099999999999999,
            0.3999999999999999,
            0.3899999999999999,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.29999999999999993,
            0.2899999999999999,
            0.2799999999999999,
            0.2699999999999999,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.16999999999999993,
            0.15999999999999992,
            0.1499999999999999,
            0.1399999999999999,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.04999999999999993,
            0.039999999999999925,
            0.029999999999999916,
            0.019999999999999907,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            -0.06000000000000005,
            -0.07000000000000006,
            -0.08000000000000007,
            -0.09000000000000008,
            0.96,
            0.95,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.9099999999999999,
            0.8999999999999999,
            0.8899999999999999,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.8099999999999999,
            0.7999999999999999,
            0.7899999999999999,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.6399999999999999,
            0.6299999999999999,
            0.6199999999999999,
            0.61,
            0.6,
            0.59,
            0.58,
            0.57,
            0.5599999999999999,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.49999999999999994,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.41999999999999993,
            0.4099999999999999,
            0.3999999999999999,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.29999999999999993,
            0.2899999999999999,
            0.2799999999999999,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.16999999999999993,
            0.15999999999999992,
            0.1499999999999999,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.04999999999999993,
            0.039999999999999925,
            0.029999999999999916,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            -0.06000000000000005,
            -0.07000000000000006,
            -0.08000000000000007,
            0.97,
            0.96,
            0.95,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.9099999999999999,
            0.8999999999999999,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.8099999999999999,
            0.7999999999999999,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.6399999999999999,
            0.6299999999999999,
            0.62,
            0.61,
            0.6,
            0.59,
            0.58,
            0.57,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.41999999999999993,
            0.4099999999999999,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.29999999999999993,
            0.2899999999999999,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.16999999999999993,
            0.15999999999999992,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.04999999999999993,
            0.039999999999999925,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            -0.06000000000000005,
            -0.07000000000000006,
            0.98,
            0.97,
            0.96,
            0.95,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.9099999999999999,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.8099999999999999,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.6399999999999999,
            0.63,
            0.62,
            0.61,
            0.6,
            0.59,
            0.58,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.41999999999999993,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.29999999999999993,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.16999999999999993,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.04999999999999993,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            -0.06000000000000005,
            0.99,
            0.98,
            0.97,
            0.96,
            0.95,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.64,
            0.63,
            0.62,
            0.61,
            0.6,
            0.59,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            1.0,
            0.99,
            0.98,
            0.97,
            0.96,
            0.95,
            0.94,
            0.9299999999999999,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.65,
            0.64,
            0.63,
            0.62,
            0.61,
            0.6,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            1.01,
            1.0,
            0.99,
            0.98,
            0.97,
            0.96,
            0.95,
            0.94,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.66,
            0.65,
            0.64,
            0.63,
            0.62,
            0.61,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            1.02,
            1.01,
            1.0,
            0.99,
            0.98,
            0.97,
            0.96,
            0.95,
            0.9400000000000001,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.67,
            0.66,
            0.65,
            0.64,
            0.63,
            0.62,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            1.03,
            1.02,
            1.01,
            1.0,
            0.99,
            0.98,
            0.97,
            0.96,
            0.9500000000000001,
            0.9400000000000001,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.68,
            0.67,
            0.66,
            0.65,
            0.64,
            0.63,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.4600000000000001,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            1.04,
            1.03,
            1.02,
            1.01,
            1.0,
            0.99,
            0.98,
            0.97,
            0.9600000000000001,
            0.9500000000000001,
            0.9400000000000001,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.8600000000000001,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.64,
            0.6300000000000001,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.4700000000000001,
            0.4600000000000001,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.3500000000000001,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.22000000000000008,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.10000000000000009,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            1.05,
            1.04,
            1.03,
            1.02,
            1.01,
            1.0,
            0.99,
            0.98,
            0.9700000000000001,
            0.9600000000000001,
            0.9500000000000001,
            0.9400000000000001,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.8700000000000001,
            0.8600000000000001,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7000000000000001,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.6400000000000001,
            0.6300000000000001,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.4800000000000001,
            0.4700000000000001,
            0.4600000000000001,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.3600000000000001,
            0.3500000000000001,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.2300000000000001,
            0.22000000000000008,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.1100000000000001,
            0.10000000000000009,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            0.025,
            0.0,
            0.05,
            0.025,
            0.0,
            0.075,
            0.049999999999999996,
            0.024999999999999994,
            0.0,
            0.1,
            0.07500000000000001,
            0.05,
            0.02500000000000001,
            0.0,
            0.125,
            0.1,
            0.075,
            0.05,
            0.024999999999999994,
            0.0,
            0.15,
            0.125,
            0.09999999999999999,
            0.075,
            0.04999999999999999,
            0.024999999999999994,
            0.0,
            0.175,
            0.15,
            0.12499999999999999,
            0.09999999999999999,
            0.07499999999999998,
            0.04999999999999999,
            0.024999999999999994,
            0.0,
            0.2,
            0.17500000000000002,
            0.15000000000000002,
            0.125,
            0.1,
            0.07500000000000001,
            0.05000000000000002,
            0.025000000000000022,
            0.0,
            0.225,
            0.2,
            0.175,
            0.15000000000000002,
            0.125,
            0.1,
            0.07500000000000001,
            0.05000000000000002,
            0.024999999999999994,
            0.0,
            0.25,
            0.225,
            0.2,
            0.175,
            0.15,
            0.125,
            0.1,
            0.07500000000000001,
            0.04999999999999999,
            0.024999999999999994,
            0.0,
            0.275,
            0.25,
            0.22500000000000003,
            0.2,
            0.17500000000000002,
            0.15000000000000002,
            0.12500000000000003,
            0.10000000000000003,
            0.07500000000000001,
            0.05000000000000002,
            0.025000000000000022,
            0.0,
            0.3,
            0.27499999999999997,
            0.25,
            0.22499999999999998,
            0.19999999999999998,
            0.175,
            0.15,
            0.125,
            0.09999999999999998,
            0.07499999999999998,
            0.04999999999999999,
            0.024999999999999967,
            0.0,
            0.325,
            0.3,
            0.275,
            0.25,
            0.225,
            0.2,
            0.17500000000000002,
            0.15000000000000002,
            0.125,
            0.1,
            0.07500000000000001,
            0.04999999999999999,
            0.025000000000000022,
            0.0,
            0.35,
            0.32499999999999996,
            0.3,
            0.27499999999999997,
            0.24999999999999997,
            0.22499999999999998,
            0.19999999999999998,
            0.175,
            0.14999999999999997,
            0.12499999999999997,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999999,
            0.024999999999999967,
            0.0,
            0.375,
            0.35,
            0.325,
            0.3,
            0.275,
            0.25,
            0.225,
            0.2,
            0.175,
            0.15,
            0.125,
            0.09999999999999998,
            0.07500000000000001,
            0.04999999999999999,
            0.025000000000000022,
            0.0,
            0.4,
            0.375,
            0.35000000000000003,
            0.325,
            0.30000000000000004,
            0.275,
            0.25,
            0.22500000000000003,
            0.2,
            0.17500000000000002,
            0.15000000000000002,
            0.125,
            0.10000000000000003,
            0.07500000000000001,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.425,
            0.39999999999999997,
            0.375,
            0.35,
            0.32499999999999996,
            0.3,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999998,
            0.175,
            0.14999999999999997,
            0.125,
            0.09999999999999998,
            0.07500000000000001,
            0.04999999999999999,
            0.024999999999999967,
            0.0,
            0.45,
            0.425,
            0.4,
            0.375,
            0.35,
            0.325,
            0.30000000000000004,
            0.275,
            0.25,
            0.225,
            0.2,
            0.175,
            0.15000000000000002,
            0.125,
            0.10000000000000003,
            0.07500000000000001,
            0.04999999999999999,
            0.025000000000000022,
            0.0,
            0.475,
            0.44999999999999996,
            0.425,
            0.39999999999999997,
            0.375,
            0.35,
            0.32499999999999996,
            0.3,
            0.27499999999999997,
            0.24999999999999997,
            0.22499999999999998,
            0.19999999999999996,
            0.175,
            0.14999999999999997,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999999,
            0.024999999999999967,
            0.0,
            0.5,
            0.475,
            0.45,
            0.425,
            0.4,
            0.375,
            0.35,
            0.325,
            0.3,
            0.275,
            0.25,
            0.22499999999999998,
            0.2,
            0.175,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07500000000000001,
            0.04999999999999999,
            0.025000000000000022,
            0.0,
            0.525,
            0.5,
            0.47500000000000003,
            0.45,
            0.42500000000000004,
            0.4,
            0.375,
            0.35000000000000003,
            0.325,
            0.30000000000000004,
            0.275,
            0.25,
            0.22500000000000003,
            0.2,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000003,
            0.07500000000000001,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.37500000000000006,
            0.35000000000000003,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25000000000000006,
            0.22500000000000003,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.12500000000000006,
            0.10000000000000003,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.49999999999999994,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.39999999999999997,
            0.37499999999999994,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.27499999999999997,
            0.24999999999999994,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.14999999999999997,
            0.12499999999999994,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.02499999999999991,
            0.0,
            0.6,
            0.575,
            0.5499999999999999,
            0.525,
            0.5,
            0.475,
            0.44999999999999996,
            0.425,
            0.39999999999999997,
            0.375,
            0.35,
            0.32499999999999996,
            0.3,
            0.27499999999999997,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.175,
            0.14999999999999997,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.025000000000000022,
            0.0,
            0.625,
            0.6,
            0.575,
            0.55,
            0.525,
            0.5,
            0.475,
            0.45,
            0.425,
            0.4,
            0.375,
            0.35,
            0.325,
            0.3,
            0.275,
            0.25,
            0.22499999999999998,
            0.2,
            0.175,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.65,
            0.625,
            0.6,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45,
            0.42500000000000004,
            0.4,
            0.375,
            0.35000000000000003,
            0.325,
            0.30000000000000004,
            0.275,
            0.25,
            0.22500000000000003,
            0.2,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.37500000000000006,
            0.35000000000000003,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25000000000000006,
            0.22500000000000003,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000009,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.49999999999999994,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.39999999999999997,
            0.37499999999999994,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.27499999999999997,
            0.24999999999999994,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.02499999999999991,
            0.0,
            0.725,
            0.7,
            0.6749999999999999,
            0.65,
            0.625,
            0.6,
            0.575,
            0.55,
            0.5249999999999999,
            0.5,
            0.475,
            0.44999999999999996,
            0.425,
            0.39999999999999997,
            0.375,
            0.35,
            0.32499999999999996,
            0.3,
            0.27499999999999997,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.025000000000000022,
            0.0,
            0.75,
            0.725,
            0.7,
            0.675,
            0.65,
            0.625,
            0.6,
            0.575,
            0.55,
            0.525,
            0.5,
            0.475,
            0.45,
            0.425,
            0.4,
            0.375,
            0.35,
            0.325,
            0.3,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.775,
            0.75,
            0.725,
            0.7000000000000001,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.575,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45,
            0.42500000000000004,
            0.4,
            0.375,
            0.35000000000000003,
            0.325,
            0.30000000000000004,
            0.275,
            0.25,
            0.22499999999999998,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.8,
            0.775,
            0.75,
            0.7250000000000001,
            0.7000000000000001,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.37500000000000006,
            0.35000000000000003,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25,
            0.2250000000000001,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000009,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.825,
            0.7999999999999999,
            0.7749999999999999,
            0.75,
            0.725,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.49999999999999994,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.39999999999999997,
            0.37499999999999994,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.2749999999999999,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.02499999999999991,
            0.0,
            0.85,
            0.825,
            0.7999999999999999,
            0.775,
            0.75,
            0.725,
            0.7,
            0.675,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.55,
            0.5249999999999999,
            0.5,
            0.475,
            0.44999999999999996,
            0.425,
            0.39999999999999997,
            0.375,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.025000000000000022,
            0.0,
            0.875,
            0.85,
            0.825,
            0.8,
            0.775,
            0.75,
            0.725,
            0.7,
            0.675,
            0.65,
            0.625,
            0.6,
            0.575,
            0.55,
            0.525,
            0.5,
            0.475,
            0.45,
            0.425,
            0.4,
            0.375,
            0.35,
            0.32499999999999996,
            0.30000000000000004,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.9,
            0.875,
            0.85,
            0.8250000000000001,
            0.8,
            0.775,
            0.75,
            0.7250000000000001,
            0.7,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.575,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45,
            0.42500000000000004,
            0.4,
            0.375,
            0.35,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25,
            0.22499999999999998,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.925,
            0.9,
            0.875,
            0.8500000000000001,
            0.8250000000000001,
            0.8,
            0.775,
            0.75,
            0.7250000000000001,
            0.7000000000000001,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.375,
            0.3500000000000001,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25,
            0.2250000000000001,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000009,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.95,
            0.9249999999999999,
            0.8999999999999999,
            0.875,
            0.85,
            0.825,
            0.7999999999999999,
            0.7749999999999999,
            0.75,
            0.725,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.49999999999999994,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.3999999999999999,
            0.375,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.2749999999999999,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.02499999999999991,
            0.0,
            0.975,
            0.95,
            0.9249999999999999,
            0.9,
            0.875,
            0.85,
            0.825,
            0.8,
            0.7749999999999999,
            0.75,
            0.725,
            0.7,
            0.675,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.55,
            0.5249999999999999,
            0.5,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.4,
            0.375,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.025000000000000022,
            0.0,
            1.0,
            0.975,
            0.95,
            0.925,
            0.9,
            0.875,
            0.85,
            0.825,
            0.8,
            0.775,
            0.75,
            0.725,
            0.7,
            0.675,
            0.65,
            0.625,
            0.6,
            0.575,
            0.55,
            0.525,
            0.5,
            0.475,
            0.44999999999999996,
            0.42500000000000004,
            0.4,
            0.375,
            0.35,
            0.32499999999999996,
            0.30000000000000004,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            1.025,
            0.9999999999999999,
            0.9749999999999999,
            0.95,
            0.9249999999999999,
            0.8999999999999999,
            0.8749999999999999,
            0.8499999999999999,
            0.825,
            0.7999999999999999,
            0.7749999999999999,
            0.7499999999999999,
            0.7249999999999999,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.6249999999999999,
            0.5999999999999999,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.4999999999999999,
            0.47499999999999987,
            0.44999999999999996,
            0.42499999999999993,
            0.3999999999999999,
            0.3749999999999999,
            0.34999999999999987,
            0.32499999999999996,
            0.29999999999999993,
            0.2749999999999999,
            0.2499999999999999,
            0.22499999999999987,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.12499999999999989,
            0.09999999999999987,
            0.07499999999999996,
            0.04999999999999993,
            0.02499999999999991,
            0.0,
            1.05,
            1.0250000000000001,
            1.0,
            0.9750000000000001,
            0.9500000000000001,
            0.925,
            0.9,
            0.875,
            0.8500000000000001,
            0.8250000000000001,
            0.8,
            0.775,
            0.75,
            0.7250000000000001,
            0.7000000000000001,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.4750000000000001,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.375,
            0.3500000000000001,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25,
            0.2250000000000001,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000009,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000133,
            0.0,
            1.075,
            1.05,
            1.025,
            1.0,
            0.975,
            0.95,
            0.9249999999999999,
            0.8999999999999999,
            0.875,
            0.85,
            0.825,
            0.7999999999999999,
            0.7749999999999999,
            0.75,
            0.725,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.5,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.3999999999999999,
            0.375,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.2749999999999999,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.050000000000000044,
            0.02499999999999991,
            0.0,
            1.1,
            1.0750000000000002,
            1.05,
            1.0250000000000001,
            1.0,
            0.9750000000000001,
            0.9500000000000001,
            0.925,
            0.9000000000000001,
            0.8750000000000001,
            0.8500000000000001,
            0.8250000000000001,
            0.8,
            0.7750000000000001,
            0.7500000000000001,
            0.7250000000000001,
            0.7000000000000001,
            0.675,
            0.6500000000000001,
            0.6250000000000001,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.5250000000000001,
            0.5000000000000001,
            0.4750000000000001,
            0.45000000000000007,
            0.42500000000000004,
            0.40000000000000013,
            0.3750000000000001,
            0.3500000000000001,
            0.32500000000000007,
            0.30000000000000004,
            0.27500000000000013,
            0.2500000000000001,
            0.2250000000000001,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000013,
            0.1250000000000001,
            0.10000000000000009,
            0.07500000000000018,
            0.050000000000000044,
            0.025000000000000133,
            0.0,
            1.125,
            1.1,
            1.075,
            1.05,
            1.025,
            1.0,
            0.975,
            0.95,
            0.925,
            0.9,
            0.875,
            0.85,
            0.825,
            0.8,
            0.775,
            0.75,
            0.725,
            0.7,
            0.675,
            0.65,
            0.625,
            0.6,
            0.575,
            0.55,
            0.525,
            0.5,
            0.475,
            0.44999999999999996,
            0.42500000000000004,
            0.4,
            0.375,
            0.35,
            0.32499999999999996,
            0.30000000000000004,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000009,
            0.07499999999999996,
            0.050000000000000044,
            0.02499999999999991,
            0.0,
            1.15,
            1.125,
            1.0999999999999999,
            1.075,
            1.0499999999999998,
            1.025,
            0.9999999999999999,
            0.9749999999999999,
            0.95,
            0.9249999999999999,
            0.8999999999999999,
            0.8749999999999999,
            0.8499999999999999,
            0.825,
            0.7999999999999999,
            0.7749999999999999,
            0.7499999999999999,
            0.7249999999999999,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.6249999999999999,
            0.5999999999999999,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.4999999999999999,
            0.47499999999999987,
            0.44999999999999996,
            0.42499999999999993,
            0.3999999999999999,
            0.3749999999999999,
            0.34999999999999987,
            0.32499999999999996,
            0.29999999999999993,
            0.2749999999999999,
            0.2499999999999999,
            0.22499999999999987,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.125,
            0.09999999999999987,
            0.07499999999999996,
            0.04999999999999982,
            0.02499999999999991,
            0.0,
            1.175,
            1.1500000000000001,
            1.125,
            1.1,
            1.075,
            1.05,
            1.0250000000000001,
            1.0,
            0.9750000000000001,
            0.9500000000000001,
            0.925,
            0.9,
            0.875,
            0.8500000000000001,
            0.8250000000000001,
            0.8,
            0.775,
            0.75,
            0.7250000000000001,
            0.7000000000000001,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.4750000000000001,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.375,
            0.3500000000000001,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25,
            0.2250000000000001,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000013,
            0.125,
            0.10000000000000009,
            0.07499999999999996,
            0.050000000000000044,
            0.025000000000000133,
            0.0,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.63,
            -0.62,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49000000000000005,
            -0.48000000000000004,
            -0.47000000000000003,
            -0.46,
            -0.45,
            -0.44,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.039999999999999925,
            0.04999999999999993,
            0.05999999999999994,
            0.06999999999999995,
            0.07999999999999996,
            0.08999999999999997,
            0.09999999999999998,
            0.10999999999999999,
            0.12,
            0.13,
            0.14,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7000000000000001,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.63,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49000000000000005,
            -0.48000000000000004,
            -0.47000000000000003,
            -0.46,
            -0.45,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.22000000000000008,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.029999999999999916,
            0.039999999999999925,
            0.04999999999999993,
            0.05999999999999994,
            0.06999999999999995,
            0.07999999999999996,
            0.08999999999999997,
            0.09999999999999998,
            0.10999999999999999,
            0.12,
            0.13,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.8600000000000001,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.7100000000000001,
            -0.7000000000000001,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.6300000000000001,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49000000000000005,
            -0.48000000000000004,
            -0.47000000000000003,
            -0.46,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.3500000000000001,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.2300000000000001,
            -0.22000000000000008,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.10000000000000009,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.019999999999999907,
            0.029999999999999916,
            0.039999999999999925,
            0.04999999999999993,
            0.05999999999999994,
            0.06999999999999995,
            0.07999999999999996,
            0.08999999999999997,
            0.09999999999999998,
            0.10999999999999999,
            0.12,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.8700000000000001,
            -0.8600000000000001,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.7200000000000001,
            -0.7100000000000001,
            -0.7000000000000001,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.6400000000000001,
            -0.6300000000000001,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49000000000000005,
            -0.48000000000000004,
            -0.47000000000000003,
            -0.4600000000000001,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.3600000000000001,
            -0.3500000000000001,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.2400000000000001,
            -0.2300000000000001,
            -0.22000000000000008,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.1100000000000001,
            -0.10000000000000009,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.009999999999999898,
            0.019999999999999907,
            0.029999999999999916,
            0.039999999999999925,
            0.04999999999999993,
            0.05999999999999994,
            0.06999999999999995,
            0.07999999999999996,
            0.08999999999999997,
            0.09999999999999998,
            0.10999999999999999,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.9099999999999999,
            -0.8999999999999999,
            -0.8899999999999999,
            -0.8799999999999999,
            -0.8699999999999999,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.8099999999999999,
            -0.7999999999999999,
            -0.7899999999999999,
            -0.7799999999999999,
            -0.7699999999999999,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.6399999999999999,
            -0.6299999999999999,
            -0.6199999999999999,
            -0.6099999999999999,
            -0.5999999999999999,
            -0.59,
            -0.58,
            -0.57,
            -0.5599999999999999,
            -0.5499999999999999,
            -0.5399999999999999,
            -0.53,
            -0.52,
            -0.51,
            -0.49999999999999994,
            -0.48999999999999994,
            -0.4799999999999999,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.41999999999999993,
            -0.4099999999999999,
            -0.3999999999999999,
            -0.3899999999999999,
            -0.3799999999999999,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.29999999999999993,
            -0.2899999999999999,
            -0.2799999999999999,
            -0.2699999999999999,
            -0.2599999999999999,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.16999999999999993,
            -0.15999999999999992,
            -0.1499999999999999,
            -0.1399999999999999,
            -0.1299999999999999,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.04999999999999993,
            -0.039999999999999925,
            -0.029999999999999916,
            -0.019999999999999907,
            -0.009999999999999898,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            0.06000000000000005,
            0.07000000000000006,
            0.08000000000000007,
            0.09000000000000008,
            0.10000000000000009,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.9099999999999999,
            -0.8999999999999999,
            -0.8899999999999999,
            -0.8799999999999999,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.8099999999999999,
            -0.7999999999999999,
            -0.7899999999999999,
            -0.7799999999999999,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.6399999999999999,
            -0.6299999999999999,
            -0.6199999999999999,
            -0.6099999999999999,
            -0.6,
            -0.59,
            -0.58,
            -0.57,
            -0.5599999999999999,
            -0.5499999999999999,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.49999999999999994,
            -0.48999999999999994,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.41999999999999993,
            -0.4099999999999999,
            -0.3999999999999999,
            -0.3899999999999999,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.29999999999999993,
            -0.2899999999999999,
            -0.2799999999999999,
            -0.2699999999999999,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.16999999999999993,
            -0.15999999999999992,
            -0.1499999999999999,
            -0.1399999999999999,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.04999999999999993,
            -0.039999999999999925,
            -0.029999999999999916,
            -0.019999999999999907,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            0.06000000000000005,
            0.07000000000000006,
            0.08000000000000007,
            0.09000000000000008,
            -0.96,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.9099999999999999,
            -0.8999999999999999,
            -0.8899999999999999,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.8099999999999999,
            -0.7999999999999999,
            -0.7899999999999999,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.6399999999999999,
            -0.6299999999999999,
            -0.6199999999999999,
            -0.61,
            -0.6,
            -0.59,
            -0.58,
            -0.57,
            -0.5599999999999999,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.49999999999999994,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.41999999999999993,
            -0.4099999999999999,
            -0.3999999999999999,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.29999999999999993,
            -0.2899999999999999,
            -0.2799999999999999,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.16999999999999993,
            -0.15999999999999992,
            -0.1499999999999999,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.04999999999999993,
            -0.039999999999999925,
            -0.029999999999999916,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            0.06000000000000005,
            0.07000000000000006,
            0.08000000000000007,
            -0.97,
            -0.96,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.9099999999999999,
            -0.8999999999999999,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.8099999999999999,
            -0.7999999999999999,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.6399999999999999,
            -0.6299999999999999,
            -0.62,
            -0.61,
            -0.6,
            -0.59,
            -0.58,
            -0.57,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.41999999999999993,
            -0.4099999999999999,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.29999999999999993,
            -0.2899999999999999,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.16999999999999993,
            -0.15999999999999992,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.04999999999999993,
            -0.039999999999999925,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            0.06000000000000005,
            0.07000000000000006,
            -0.98,
            -0.97,
            -0.96,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.9099999999999999,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.8099999999999999,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.6399999999999999,
            -0.63,
            -0.62,
            -0.61,
            -0.6,
            -0.59,
            -0.58,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.41999999999999993,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.29999999999999993,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.16999999999999993,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.04999999999999993,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            0.06000000000000005,
            -0.99,
            -0.98,
            -0.97,
            -0.96,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.64,
            -0.63,
            -0.62,
            -0.61,
            -0.6,
            -0.59,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            -1.0,
            -0.99,
            -0.98,
            -0.97,
            -0.96,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.65,
            -0.64,
            -0.63,
            -0.62,
            -0.61,
            -0.6,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            -1.01,
            -1.0,
            -0.99,
            -0.98,
            -0.97,
            -0.96,
            -0.95,
            -0.94,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.66,
            -0.65,
            -0.64,
            -0.63,
            -0.62,
            -0.61,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            -1.02,
            -1.01,
            -1.0,
            -0.99,
            -0.98,
            -0.97,
            -0.96,
            -0.95,
            -0.9400000000000001,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.63,
            -0.62,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            -1.03,
            -1.02,
            -1.01,
            -1.0,
            -0.99,
            -0.98,
            -0.97,
            -0.96,
            -0.9500000000000001,
            -0.9400000000000001,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.63,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.4600000000000001,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            -1.04,
            -1.03,
            -1.02,
            -1.01,
            -1.0,
            -0.99,
            -0.98,
            -0.97,
            -0.9600000000000001,
            -0.9500000000000001,
            -0.9400000000000001,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.8600000000000001,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.6300000000000001,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.4700000000000001,
            -0.4600000000000001,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.3500000000000001,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.22000000000000008,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.10000000000000009,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            -1.05,
            -1.04,
            -1.03,
            -1.02,
            -1.01,
            -1.0,
            -0.99,
            -0.98,
            -0.9700000000000001,
            -0.9600000000000001,
            -0.9500000000000001,
            -0.9400000000000001,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.8700000000000001,
            -0.8600000000000001,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7000000000000001,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.6400000000000001,
            -0.6300000000000001,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.4800000000000001,
            -0.4700000000000001,
            -0.4600000000000001,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.3600000000000001,
            -0.3500000000000001,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.2300000000000001,
            -0.22000000000000008,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.1100000000000001,
            -0.10000000000000009,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            -0.025,
            0.0,
            -0.05,
            -0.025,
            0.0,
            -0.075,
            -0.049999999999999996,
            -0.024999999999999994,
            0.0,
            -0.1,
            -0.07500000000000001,
            -0.05,
            -0.02500000000000001,
            0.0,
            -0.125,
            -0.1,
            -0.075,
            -0.05,
            -0.024999999999999994,
            0.0,
            -0.15,
            -0.125,
            -0.09999999999999999,
            -0.075,
            -0.04999999999999999,
            -0.024999999999999994,
            0.0,
            -0.175,
            -0.15,
            -0.12499999999999999,
            -0.09999999999999999,
            -0.07499999999999998,
            -0.04999999999999999,
            -0.024999999999999994,
            0.0,
            -0.2,
            -0.17500000000000002,
            -0.15000000000000002,
            -0.125,
            -0.1,
            -0.07500000000000001,
            -0.05000000000000002,
            -0.025000000000000022,
            0.0,
            -0.225,
            -0.2,
            -0.175,
            -0.15000000000000002,
            -0.125,
            -0.1,
            -0.07500000000000001,
            -0.05000000000000002,
            -0.024999999999999994,
            0.0,
            -0.25,
            -0.225,
            -0.2,
            -0.175,
            -0.15,
            -0.125,
            -0.1,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.024999999999999994,
            0.0,
            -0.275,
            -0.25,
            -0.22500000000000003,
            -0.2,
            -0.17500000000000002,
            -0.15000000000000002,
            -0.12500000000000003,
            -0.10000000000000003,
            -0.07500000000000001,
            -0.05000000000000002,
            -0.025000000000000022,
            0.0,
            -0.3,
            -0.27499999999999997,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999998,
            -0.175,
            -0.15,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999998,
            -0.04999999999999999,
            -0.024999999999999967,
            0.0,
            -0.325,
            -0.3,
            -0.275,
            -0.25,
            -0.225,
            -0.2,
            -0.17500000000000002,
            -0.15000000000000002,
            -0.125,
            -0.1,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.025000000000000022,
            0.0,
            -0.35,
            -0.32499999999999996,
            -0.3,
            -0.27499999999999997,
            -0.24999999999999997,
            -0.22499999999999998,
            -0.19999999999999998,
            -0.175,
            -0.14999999999999997,
            -0.12499999999999997,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999999,
            -0.024999999999999967,
            0.0,
            -0.375,
            -0.35,
            -0.325,
            -0.3,
            -0.275,
            -0.25,
            -0.225,
            -0.2,
            -0.175,
            -0.15,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.025000000000000022,
            0.0,
            -0.4,
            -0.375,
            -0.35000000000000003,
            -0.325,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22500000000000003,
            -0.2,
            -0.17500000000000002,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000003,
            -0.07500000000000001,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.425,
            -0.39999999999999997,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.3,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999998,
            -0.175,
            -0.14999999999999997,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.024999999999999967,
            0.0,
            -0.45,
            -0.425,
            -0.4,
            -0.375,
            -0.35,
            -0.325,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.225,
            -0.2,
            -0.175,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000003,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.025000000000000022,
            0.0,
            -0.475,
            -0.44999999999999996,
            -0.425,
            -0.39999999999999997,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.3,
            -0.27499999999999997,
            -0.24999999999999997,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.175,
            -0.14999999999999997,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999999,
            -0.024999999999999967,
            0.0,
            -0.5,
            -0.475,
            -0.45,
            -0.425,
            -0.4,
            -0.375,
            -0.35,
            -0.325,
            -0.3,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.2,
            -0.175,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.025000000000000022,
            0.0,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35000000000000003,
            -0.325,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22500000000000003,
            -0.2,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000003,
            -0.07500000000000001,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.37500000000000006,
            -0.35000000000000003,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25000000000000006,
            -0.22500000000000003,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.12500000000000006,
            -0.10000000000000003,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.49999999999999994,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.39999999999999997,
            -0.37499999999999994,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.27499999999999997,
            -0.24999999999999994,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.14999999999999997,
            -0.12499999999999994,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.02499999999999991,
            0.0,
            -0.6,
            -0.575,
            -0.5499999999999999,
            -0.525,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.425,
            -0.39999999999999997,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.3,
            -0.27499999999999997,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.175,
            -0.14999999999999997,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.025000000000000022,
            0.0,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.475,
            -0.45,
            -0.425,
            -0.4,
            -0.375,
            -0.35,
            -0.325,
            -0.3,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.2,
            -0.175,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.65,
            -0.625,
            -0.6,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35000000000000003,
            -0.325,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22500000000000003,
            -0.2,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.37500000000000006,
            -0.35000000000000003,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25000000000000006,
            -0.22500000000000003,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000009,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.49999999999999994,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.39999999999999997,
            -0.37499999999999994,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.27499999999999997,
            -0.24999999999999994,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.02499999999999991,
            0.0,
            -0.725,
            -0.7,
            -0.6749999999999999,
            -0.65,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.5249999999999999,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.425,
            -0.39999999999999997,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.3,
            -0.27499999999999997,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.025000000000000022,
            0.0,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.65,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.475,
            -0.45,
            -0.425,
            -0.4,
            -0.375,
            -0.35,
            -0.325,
            -0.3,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.775,
            -0.75,
            -0.725,
            -0.7000000000000001,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35000000000000003,
            -0.325,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.8,
            -0.775,
            -0.75,
            -0.7250000000000001,
            -0.7000000000000001,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.37500000000000006,
            -0.35000000000000003,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.2250000000000001,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000009,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.825,
            -0.7999999999999999,
            -0.7749999999999999,
            -0.75,
            -0.725,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.49999999999999994,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.39999999999999997,
            -0.37499999999999994,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.2749999999999999,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.02499999999999991,
            0.0,
            -0.85,
            -0.825,
            -0.7999999999999999,
            -0.775,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.5249999999999999,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.425,
            -0.39999999999999997,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.025000000000000022,
            0.0,
            -0.875,
            -0.85,
            -0.825,
            -0.8,
            -0.775,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.65,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.475,
            -0.45,
            -0.425,
            -0.4,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.9,
            -0.875,
            -0.85,
            -0.8250000000000001,
            -0.8,
            -0.775,
            -0.75,
            -0.7250000000000001,
            -0.7,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.925,
            -0.9,
            -0.875,
            -0.8500000000000001,
            -0.8250000000000001,
            -0.8,
            -0.775,
            -0.75,
            -0.7250000000000001,
            -0.7000000000000001,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.3500000000000001,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.2250000000000001,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000009,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.95,
            -0.9249999999999999,
            -0.8999999999999999,
            -0.875,
            -0.85,
            -0.825,
            -0.7999999999999999,
            -0.7749999999999999,
            -0.75,
            -0.725,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.49999999999999994,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.3999999999999999,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.2749999999999999,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.02499999999999991,
            0.0,
            -0.975,
            -0.95,
            -0.9249999999999999,
            -0.9,
            -0.875,
            -0.85,
            -0.825,
            -0.8,
            -0.7749999999999999,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.5249999999999999,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.4,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.025000000000000022,
            0.0,
            -1.0,
            -0.975,
            -0.95,
            -0.925,
            -0.9,
            -0.875,
            -0.85,
            -0.825,
            -0.8,
            -0.775,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.65,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -1.025,
            -0.9999999999999999,
            -0.9749999999999999,
            -0.95,
            -0.9249999999999999,
            -0.8999999999999999,
            -0.8749999999999999,
            -0.8499999999999999,
            -0.825,
            -0.7999999999999999,
            -0.7749999999999999,
            -0.7499999999999999,
            -0.7249999999999999,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.6249999999999999,
            -0.5999999999999999,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.4999999999999999,
            -0.47499999999999987,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.3999999999999999,
            -0.3749999999999999,
            -0.34999999999999987,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.2749999999999999,
            -0.2499999999999999,
            -0.22499999999999987,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.12499999999999989,
            -0.09999999999999987,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.02499999999999991,
            0.0,
            -1.05,
            -1.0250000000000001,
            -1.0,
            -0.9750000000000001,
            -0.9500000000000001,
            -0.925,
            -0.9,
            -0.875,
            -0.8500000000000001,
            -0.8250000000000001,
            -0.8,
            -0.775,
            -0.75,
            -0.7250000000000001,
            -0.7000000000000001,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.4750000000000001,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.3500000000000001,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.2250000000000001,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000009,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000133,
            0.0,
            -1.075,
            -1.05,
            -1.025,
            -1.0,
            -0.975,
            -0.95,
            -0.9249999999999999,
            -0.8999999999999999,
            -0.875,
            -0.85,
            -0.825,
            -0.7999999999999999,
            -0.7749999999999999,
            -0.75,
            -0.725,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.3999999999999999,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.2749999999999999,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.02499999999999991,
            0.0,
            -1.1,
            -1.0750000000000002,
            -1.05,
            -1.0250000000000001,
            -1.0,
            -0.9750000000000001,
            -0.9500000000000001,
            -0.925,
            -0.9000000000000001,
            -0.8750000000000001,
            -0.8500000000000001,
            -0.8250000000000001,
            -0.8,
            -0.7750000000000001,
            -0.7500000000000001,
            -0.7250000000000001,
            -0.7000000000000001,
            -0.675,
            -0.6500000000000001,
            -0.6250000000000001,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.5250000000000001,
            -0.5000000000000001,
            -0.4750000000000001,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.40000000000000013,
            -0.3750000000000001,
            -0.3500000000000001,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.27500000000000013,
            -0.2500000000000001,
            -0.2250000000000001,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000013,
            -0.1250000000000001,
            -0.10000000000000009,
            -0.07500000000000018,
            -0.050000000000000044,
            -0.025000000000000133,
            0.0,
            -1.125,
            -1.1,
            -1.075,
            -1.05,
            -1.025,
            -1.0,
            -0.975,
            -0.95,
            -0.925,
            -0.9,
            -0.875,
            -0.85,
            -0.825,
            -0.8,
            -0.775,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.65,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000009,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.02499999999999991,
            0.0,
            -1.15,
            -1.125,
            -1.0999999999999999,
            -1.075,
            -1.0499999999999998,
            -1.025,
            -0.9999999999999999,
            -0.9749999999999999,
            -0.95,
            -0.9249999999999999,
            -0.8999999999999999,
            -0.8749999999999999,
            -0.8499999999999999,
            -0.825,
            -0.7999999999999999,
            -0.7749999999999999,
            -0.7499999999999999,
            -0.7249999999999999,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.6249999999999999,
            -0.5999999999999999,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.4999999999999999,
            -0.47499999999999987,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.3999999999999999,
            -0.3749999999999999,
            -0.34999999999999987,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.2749999999999999,
            -0.2499999999999999,
            -0.22499999999999987,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.125,
            -0.09999999999999987,
            -0.07499999999999996,
            -0.04999999999999982,
            -0.02499999999999991,
            0.0,
            -1.175,
            -1.1500000000000001,
            -1.125,
            -1.1,
            -1.075,
            -1.05,
            -1.0250000000000001,
            -1.0,
            -0.9750000000000001,
            -0.9500000000000001,
            -0.925,
            -0.9,
            -0.875,
            -0.8500000000000001,
            -0.8250000000000001,
            -0.8,
            -0.775,
            -0.75,
            -0.7250000000000001,
            -0.7000000000000001,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.4750000000000001,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.3500000000000001,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.2250000000000001,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000013,
            -0.125,
            -0.10000000000000009,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.025000000000000133,
            0.0,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.9700000000000001,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2000000000000002,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.9700000000000001,
            0.9800000000000001,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2000000000000002,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.4900000000000002,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.7400000000000002,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.0699999999999998,
            1.08,
            1.0899999999999999,
            1.0999999999999999,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.2999999999999998,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.3499999999999999,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.5099999999999998,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.64,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.7599999999999998,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.89,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.0699999999999998,
            1.08,
            1.0899999999999999,
            1.0999999999999999,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.2999999999999998,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.64,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.89,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.0899999999999999,
            1.1,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.0899999999999999,
            1.1,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.1099999999999999,
            1.12,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.1099999999999999,
            1.12,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.13,
            1.1400000000000001,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.13,
            1.1400000000000001,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            2.08,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            2.08,
            2.09,
            0.0,
            0.025,
            0.05,
            0.05,
            0.07500000000000001,
            0.1,
            0.075,
            0.1,
            0.125,
            0.15,
            0.1,
            0.125,
            0.15000000000000002,
            0.175,
            0.2,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.15,
            0.175,
            0.2,
            0.22499999999999998,
            0.25,
            0.275,
            0.3,
            0.175,
            0.19999999999999998,
            0.22499999999999998,
            0.25,
            0.275,
            0.3,
            0.32499999999999996,
            0.35,
            0.2,
            0.225,
            0.25,
            0.275,
            0.30000000000000004,
            0.325,
            0.35,
            0.375,
            0.4,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.275,
            0.30000000000000004,
            0.325,
            0.35000000000000003,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.44999999999999996,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.325,
            0.35000000000000003,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6000000000000001,
            0.625,
            0.65,
            0.35,
            0.375,
            0.39999999999999997,
            0.425,
            0.44999999999999996,
            0.475,
            0.5,
            0.5249999999999999,
            0.55,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.675,
            0.7,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.4,
            0.42500000000000004,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6000000000000001,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.475,
            0.5,
            0.525,
            0.5499999999999999,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.675,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            0.525,
            0.55,
            0.5750000000000001,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            0.55,
            0.5750000000000001,
            0.6000000000000001,
            0.625,
            0.65,
            0.675,
            0.7000000000000001,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.0750000000000002,
            1.1,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.6749999999999999,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.1,
            1.125,
            1.15,
            0.6,
            0.625,
            0.65,
            0.6749999999999999,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            0.65,
            0.675,
            0.7000000000000001,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            0.675,
            0.7000000000000001,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.0750000000000002,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            0.725,
            0.75,
            0.775,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            0.775,
            0.8,
            0.8250000000000001,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.0250000000000001,
            1.05,
            1.0750000000000002,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            0.85,
            0.875,
            0.9,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            0.9,
            0.925,
            0.9500000000000001,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.0250000000000001,
            1.05,
            1.075,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            1.775,
            1.8,
            1.825,
            1.85,
            1.875,
            1.9,
            1.925,
            1.95,
            1.975,
            2.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.3499999999999999,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.4749999999999999,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.5999999999999999,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.7249999999999999,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.8499999999999999,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.9749999999999999,
            2.0,
            2.025,
            2.05,
            1.05,
            1.075,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.175,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.0999999999999996,
            2.125,
            2.15,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4000000000000001,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.5250000000000001,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.6500000000000001,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.7750000000000001,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9000000000000001,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.0250000000000004,
            2.05,
            2.075,
            2.1,
            2.125,
            2.1500000000000004,
            2.175,
            2.2,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            1.775,
            1.8,
            1.825,
            1.85,
            1.875,
            1.9,
            1.925,
            1.95,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            2.125,
            2.15,
            2.175,
            2.2,
            2.225,
            2.25,
            1.15,
            1.1749999999999998,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.3499999999999999,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.4749999999999999,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.5999999999999999,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.7249999999999999,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.8499999999999999,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.9749999999999999,
            2.0,
            2.025,
            2.05,
            2.075,
            2.0999999999999996,
            2.125,
            2.15,
            2.175,
            2.2,
            2.2249999999999996,
            2.25,
            2.275,
            2.3,
            1.175,
            1.2,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4000000000000001,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            2.125,
            2.15,
            2.175,
            2.2,
            2.225,
            2.25,
            2.2750000000000004,
            2.3,
            2.325,
            2.35,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.9700000000000001,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2000000000000002,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.9700000000000001,
            0.9800000000000001,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2000000000000002,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.4900000000000002,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.7400000000000002,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.0699999999999998,
            1.08,
            1.0899999999999999,
            1.0999999999999999,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.2999999999999998,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.3499999999999999,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.5099999999999998,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.64,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.7599999999999998,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.89,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.0699999999999998,
            1.08,
            1.0899999999999999,
            1.0999999999999999,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.2999999999999998,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.64,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.89,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.0899999999999999,
            1.1,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.0899999999999999,
            1.1,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.1099999999999999,
            1.12,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.1099999999999999,
            1.12,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.13,
            1.1400000000000001,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.13,
            1.1400000000000001,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            2.08,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            2.08,
            2.09,
            0.0,
            0.025,
            0.05,
            0.05,
            0.07500000000000001,
            0.1,
            0.075,
            0.1,
            0.125,
            0.15,
            0.1,
            0.125,
            0.15000000000000002,
            0.175,
            0.2,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.15,
            0.175,
            0.2,
            0.22499999999999998,
            0.25,
            0.275,
            0.3,
            0.175,
            0.19999999999999998,
            0.22499999999999998,
            0.25,
            0.275,
            0.3,
            0.32499999999999996,
            0.35,
            0.2,
            0.225,
            0.25,
            0.275,
            0.30000000000000004,
            0.325,
            0.35,
            0.375,
            0.4,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.275,
            0.30000000000000004,
            0.325,
            0.35000000000000003,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.44999999999999996,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.325,
            0.35000000000000003,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6000000000000001,
            0.625,
            0.65,
            0.35,
            0.375,
            0.39999999999999997,
            0.425,
            0.44999999999999996,
            0.475,
            0.5,
            0.5249999999999999,
            0.55,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.675,
            0.7,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.4,
            0.42500000000000004,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6000000000000001,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.475,
            0.5,
            0.525,
            0.5499999999999999,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.675,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            0.525,
            0.55,
            0.5750000000000001,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            0.55,
            0.5750000000000001,
            0.6000000000000001,
            0.625,
            0.65,
            0.675,
            0.7000000000000001,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.0750000000000002,
            1.1,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.6749999999999999,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.1,
            1.125,
            1.15,
            0.6,
            0.625,
            0.65,
            0.6749999999999999,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            0.65,
            0.675,
            0.7000000000000001,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            0.675,
            0.7000000000000001,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.0750000000000002,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            0.725,
            0.75,
            0.775,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            0.775,
            0.8,
            0.8250000000000001,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.0250000000000001,
            1.05,
            1.0750000000000002,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            0.85,
            0.875,
            0.9,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            0.9,
            0.925,
            0.9500000000000001,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.0250000000000001,
            1.05,
            1.075,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            1.775,
            1.8,
            1.825,
            1.85,
            1.875,
            1.9,
            1.925,
            1.95,
            1.975,
            2.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.3499999999999999,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.4749999999999999,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.5999999999999999,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.7249999999999999,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.8499999999999999,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.9749999999999999,
            2.0,
            2.025,
            2.05,
            1.05,
            1.075,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.175,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.0999999999999996,
            2.125,
            2.15,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4000000000000001,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.5250000000000001,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.6500000000000001,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.7750000000000001,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9000000000000001,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.0250000000000004,
            2.05,
            2.075,
            2.1,
            2.125,
            2.1500000000000004,
            2.175,
            2.2,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            1.775,
            1.8,
            1.825,
            1.85,
            1.875,
            1.9,
            1.925,
            1.95,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            2.125,
            2.15,
            2.175,
            2.2,
            2.225,
            2.25,
            1.15,
            1.1749999999999998,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.3499999999999999,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.4749999999999999,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.5999999999999999,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.7249999999999999,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.8499999999999999,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.9749999999999999,
            2.0,
            2.025,
            2.05,
            2.075,
            2.0999999999999996,
            2.125,
            2.15,
            2.175,
            2.2,
            2.2249999999999996,
            2.25,
            2.275,
            2.3,
            1.175,
            1.2,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4000000000000001,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            2.125,
            2.15,
            2.175,
            2.2,
            2.225,
            2.25,
            2.2750000000000004,
            2.3,
            2.325,
            2.35
        ],
        [
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.9700000000000001,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2000000000000002,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.9700000000000001,
            0.9800000000000001,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2000000000000002,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.4900000000000002,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.7400000000000002,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.0699999999999998,
            1.08,
            1.0899999999999999,
            1.0999999999999999,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.2999999999999998,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.3499999999999999,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.5099999999999998,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.64,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.7599999999999998,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.89,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.0699999999999998,
            1.08,
            1.0899999999999999,
            1.0999999999999999,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.2999999999999998,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.64,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.89,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.0899999999999999,
            1.1,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.0899999999999999,
            1.1,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.1099999999999999,
            1.12,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.1099999999999999,
            1.12,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.13,
            1.1400000000000001,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.13,
            1.1400000000000001,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            2.08,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            2.08,
            2.09,
            0.0,
            0.025,
            0.05,
            0.05,
            0.07500000000000001,
            0.1,
            0.075,
            0.1,
            0.125,
            0.15,
            0.1,
            0.125,
            0.15000000000000002,
            0.175,
            0.2,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.15,
            0.175,
            0.2,
            0.22499999999999998,
            0.25,
            0.275,
            0.3,
            0.175,
            0.19999999999999998,
            0.22499999999999998,
            0.25,
            0.275,
            0.3,
            0.32499999999999996,
            0.35,
            0.2,
            0.225,
            0.25,
            0.275,
            0.30000000000000004,
            0.325,
            0.35,
            0.375,
            0.4,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.275,
            0.30000000000000004,
            0.325,
            0.35000000000000003,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.44999999999999996,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.325,
            0.35000000000000003,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6000000000000001,
            0.625,
            0.65,
            0.35,
            0.375,
            0.39999999999999997,
            0.425,
            0.44999999999999996,
            0.475,
            0.5,
            0.5249999999999999,
            0.55,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.675,
            0.7,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.4,
            0.42500000000000004,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6000000000000001,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.475,
            0.5,
            0.525,
            0.5499999999999999,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.675,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            0.525,
            0.55,
            0.5750000000000001,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            0.55,
            0.5750000000000001,
            0.6000000000000001,
            0.625,
            0.65,
            0.675,
            0.7000000000000001,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.0750000000000002,
            1.1,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.6749999999999999,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.1,
            1.125,
            1.15,
            0.6,
            0.625,
            0.65,
            0.6749999999999999,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            0.65,
            0.675,
            0.7000000000000001,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            0.675,
            0.7000000000000001,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.0750000000000002,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            0.725,
            0.75,
            0.775,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            0.775,
            0.8,
            0.8250000000000001,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.0250000000000001,
            1.05,
            1.0750000000000002,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            0.85,
            0.875,
            0.9,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            0.9,
            0.925,
            0.9500000000000001,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.0250000000000001,
            1.05,
            1.075,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            1.775,
            1.8,
            1.825,
            1.85,
            1.875,
            1.9,
            1.925,
            1.95,
            1.975,
            2.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.3499999999999999,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.4749999999999999,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.5999999999999999,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.7249999999999999,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.8499999999999999,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.9749999999999999,
            2.0,
            2.025,
            2.05,
            1.05,
            1.075,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.175,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.0999999999999996,
            2.125,
            2.15,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4000000000000001,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.5250000000000001,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.6500000000000001,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.7750000000000001,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9000000000000001,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.0250000000000004,
            2.05,
            2.075,
            2.1,
            2.125,
            2.1500000000000004,
            2.175,
            2.2,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            1.775,
            1.8,
            1.825,
            1.85,
            1.875,
            1.9,
            1.925,
            1.95,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            2.125,
            2.15,
            2.175,
            2.2,
            2.225,
            2.25,
            1.15,
            1.1749999999999998,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.3499999999999999,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.4749999999999999,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.5999999999999999,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.7249999999999999,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.8499999999999999,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.9749999999999999,
            2.0,
            2.025,
            2.05,
            2.075,
            2.0999999999999996,
            2.125,
            2.15,
            2.175,
            2.2,
            2.2249999999999996,
            2.25,
            2.275,
            2.3,
            1.175,
            1.2,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4000000000000001,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            2.125,
            2.15,
            2.175,
            2.2,
            2.225,
            2.25,
            2.2750000000000004,
            2.3,
            2.325,
            2.35,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.9700000000000001,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2000000000000002,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.9600000000000001,
            0.9700000000000001,
            0.9800000000000001,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2000000000000002,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.4700000000000002,
            1.48,
            1.4900000000000002,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.7400000000000002,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.0699999999999998,
            1.08,
            1.0899999999999999,
            1.0999999999999999,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.2999999999999998,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.3499999999999999,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.5099999999999998,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.64,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.7599999999999998,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.89,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.0699999999999998,
            1.08,
            1.0899999999999999,
            1.0999999999999999,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.2999999999999998,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.64,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.89,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.0899999999999999,
            1.1,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.3699999999999999,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.5299999999999998,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.7799999999999998,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.0899999999999999,
            1.1,
            1.1099999999999999,
            1.1199999999999999,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.3199999999999998,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.66,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.91,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.1099999999999999,
            1.12,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.39,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.5499999999999998,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.7999999999999998,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.1099999999999999,
            1.12,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.3399999999999999,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.13,
            1.1400000000000001,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.5699999999999998,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.8199999999999998,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.13,
            1.1400000000000001,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.3599999999999999,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.5899999999999999,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.8399999999999999,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.15,
            1.1600000000000001,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.38,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.6099999999999999,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.8599999999999999,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            2.08,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.1600000000000001,
            1.17,
            1.1800000000000002,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4,
            1.4100000000000001,
            1.42,
            1.4300000000000002,
            1.44,
            1.4500000000000002,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.63,
            1.6400000000000001,
            1.65,
            1.6600000000000001,
            1.67,
            1.6800000000000002,
            1.69,
            1.7000000000000002,
            1.71,
            1.7200000000000002,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.88,
            1.8900000000000001,
            1.9,
            1.9100000000000001,
            1.92,
            1.9300000000000002,
            1.94,
            1.9500000000000002,
            1.96,
            1.9700000000000002,
            1.98,
            1.99,
            2.0,
            2.01,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.0700000000000003,
            2.08,
            2.09,
            0.0,
            0.025,
            0.05,
            0.05,
            0.07500000000000001,
            0.1,
            0.075,
            0.1,
            0.125,
            0.15,
            0.1,
            0.125,
            0.15000000000000002,
            0.175,
            0.2,
            0.125,
            0.15,
            0.175,
            0.2,
            0.225,
            0.25,
            0.15,
            0.175,
            0.2,
            0.22499999999999998,
            0.25,
            0.275,
            0.3,
            0.175,
            0.19999999999999998,
            0.22499999999999998,
            0.25,
            0.275,
            0.3,
            0.32499999999999996,
            0.35,
            0.2,
            0.225,
            0.25,
            0.275,
            0.30000000000000004,
            0.325,
            0.35,
            0.375,
            0.4,
            0.225,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.25,
            0.275,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.275,
            0.30000000000000004,
            0.325,
            0.35000000000000003,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.3,
            0.325,
            0.35,
            0.375,
            0.4,
            0.425,
            0.44999999999999996,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.325,
            0.35000000000000003,
            0.375,
            0.4,
            0.42500000000000004,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6000000000000001,
            0.625,
            0.65,
            0.35,
            0.375,
            0.39999999999999997,
            0.425,
            0.44999999999999996,
            0.475,
            0.5,
            0.5249999999999999,
            0.55,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.675,
            0.7,
            0.375,
            0.4,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.4,
            0.42500000000000004,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6000000000000001,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.425,
            0.45,
            0.475,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.45,
            0.47500000000000003,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.475,
            0.5,
            0.525,
            0.5499999999999999,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.675,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.5,
            0.525,
            0.55,
            0.575,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            0.525,
            0.55,
            0.5750000000000001,
            0.6,
            0.625,
            0.65,
            0.675,
            0.7,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            0.55,
            0.5750000000000001,
            0.6000000000000001,
            0.625,
            0.65,
            0.675,
            0.7000000000000001,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.0750000000000002,
            1.1,
            0.575,
            0.6,
            0.625,
            0.6499999999999999,
            0.6749999999999999,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.1,
            1.125,
            1.15,
            0.6,
            0.625,
            0.65,
            0.6749999999999999,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.8,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            0.625,
            0.65,
            0.675,
            0.7,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            0.65,
            0.675,
            0.7000000000000001,
            0.725,
            0.75,
            0.775,
            0.8,
            0.825,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            0.675,
            0.7000000000000001,
            0.7250000000000001,
            0.75,
            0.775,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.0750000000000002,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            0.7,
            0.725,
            0.75,
            0.7749999999999999,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            0.725,
            0.75,
            0.775,
            0.7999999999999999,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            0.75,
            0.775,
            0.8,
            0.825,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            0.775,
            0.8,
            0.8250000000000001,
            0.85,
            0.875,
            0.9,
            0.925,
            0.95,
            0.9750000000000001,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            0.8,
            0.8250000000000001,
            0.8500000000000001,
            0.875,
            0.9,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.0250000000000001,
            1.05,
            1.0750000000000002,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            0.825,
            0.85,
            0.875,
            0.8999999999999999,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            0.85,
            0.875,
            0.9,
            0.9249999999999999,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            0.875,
            0.9,
            0.925,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            0.9,
            0.925,
            0.9500000000000001,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            0.925,
            0.9500000000000001,
            0.9750000000000001,
            1.0,
            1.0250000000000001,
            1.05,
            1.075,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.275,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            0.95,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            0.975,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.0,
            1.025,
            1.05,
            1.075,
            1.1,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            1.775,
            1.8,
            1.825,
            1.85,
            1.875,
            1.9,
            1.925,
            1.95,
            1.975,
            2.0,
            1.025,
            1.0499999999999998,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.1749999999999998,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.3499999999999999,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.4749999999999999,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.5999999999999999,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.7249999999999999,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.8499999999999999,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.9749999999999999,
            2.0,
            2.025,
            2.05,
            1.05,
            1.075,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            1.075,
            1.0999999999999999,
            1.125,
            1.15,
            1.175,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.475,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.6,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.725,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.85,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.0999999999999996,
            2.125,
            2.15,
            1.1,
            1.125,
            1.1500000000000001,
            1.175,
            1.2000000000000002,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.3250000000000002,
            1.35,
            1.375,
            1.4000000000000001,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.5250000000000001,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.6500000000000001,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.7750000000000001,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9000000000000001,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.0250000000000004,
            2.05,
            2.075,
            2.1,
            2.125,
            2.1500000000000004,
            2.175,
            2.2,
            1.125,
            1.15,
            1.175,
            1.2,
            1.225,
            1.25,
            1.275,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4,
            1.425,
            1.45,
            1.475,
            1.5,
            1.525,
            1.55,
            1.575,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7,
            1.725,
            1.75,
            1.775,
            1.8,
            1.825,
            1.85,
            1.875,
            1.9,
            1.925,
            1.95,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            2.125,
            2.15,
            2.175,
            2.2,
            2.225,
            2.25,
            1.15,
            1.1749999999999998,
            1.2,
            1.2249999999999999,
            1.25,
            1.275,
            1.2999999999999998,
            1.325,
            1.3499999999999999,
            1.375,
            1.4,
            1.4249999999999998,
            1.45,
            1.4749999999999999,
            1.5,
            1.525,
            1.5499999999999998,
            1.575,
            1.5999999999999999,
            1.625,
            1.65,
            1.6749999999999998,
            1.7,
            1.7249999999999999,
            1.75,
            1.775,
            1.7999999999999998,
            1.825,
            1.8499999999999999,
            1.875,
            1.9,
            1.9249999999999998,
            1.95,
            1.9749999999999999,
            2.0,
            2.025,
            2.05,
            2.075,
            2.0999999999999996,
            2.125,
            2.15,
            2.175,
            2.2,
            2.2249999999999996,
            2.25,
            2.275,
            2.3,
            1.175,
            1.2,
            1.225,
            1.25,
            1.2750000000000001,
            1.3,
            1.325,
            1.35,
            1.375,
            1.4000000000000001,
            1.425,
            1.4500000000000002,
            1.475,
            1.5,
            1.525,
            1.55,
            1.5750000000000002,
            1.6,
            1.625,
            1.65,
            1.675,
            1.7000000000000002,
            1.725,
            1.75,
            1.775,
            1.8,
            1.8250000000000002,
            1.85,
            1.875,
            1.9,
            1.925,
            1.9500000000000002,
            1.975,
            2.0,
            2.025,
            2.05,
            2.075,
            2.1,
            2.125,
            2.15,
            2.175,
            2.2,
            2.225,
            2.25,
            2.2750000000000004,
            2.3,
            2.325,
            2.35,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.64,
            0.63,
            0.62,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49000000000000005,
            0.48000000000000004,
            0.47000000000000003,
            0.46,
            0.45,
            0.44,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.039999999999999925,
            -0.04999999999999993,
            -0.05999999999999994,
            -0.06999999999999995,
            -0.07999999999999996,
            -0.08999999999999997,
            -0.09999999999999998,
            -0.10999999999999999,
            -0.12,
            -0.13,
            -0.14,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7000000000000001,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.64,
            0.63,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49000000000000005,
            0.48000000000000004,
            0.47000000000000003,
            0.46,
            0.45,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.22000000000000008,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.029999999999999916,
            -0.039999999999999925,
            -0.04999999999999993,
            -0.05999999999999994,
            -0.06999999999999995,
            -0.07999999999999996,
            -0.08999999999999997,
            -0.09999999999999998,
            -0.10999999999999999,
            -0.12,
            -0.13,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.8600000000000001,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.7100000000000001,
            0.7000000000000001,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.64,
            0.6300000000000001,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49000000000000005,
            0.48000000000000004,
            0.47000000000000003,
            0.46,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.3500000000000001,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.2300000000000001,
            0.22000000000000008,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.10000000000000009,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.019999999999999907,
            -0.029999999999999916,
            -0.039999999999999925,
            -0.04999999999999993,
            -0.05999999999999994,
            -0.06999999999999995,
            -0.07999999999999996,
            -0.08999999999999997,
            -0.09999999999999998,
            -0.10999999999999999,
            -0.12,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.8700000000000001,
            0.8600000000000001,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.7200000000000001,
            0.7100000000000001,
            0.7000000000000001,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.6400000000000001,
            0.6300000000000001,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49000000000000005,
            0.48000000000000004,
            0.47000000000000003,
            0.4600000000000001,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.3600000000000001,
            0.3500000000000001,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.2400000000000001,
            0.2300000000000001,
            0.22000000000000008,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.1100000000000001,
            0.10000000000000009,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.009999999999999898,
            -0.019999999999999907,
            -0.029999999999999916,
            -0.039999999999999925,
            -0.04999999999999993,
            -0.05999999999999994,
            -0.06999999999999995,
            -0.07999999999999996,
            -0.08999999999999997,
            -0.09999999999999998,
            -0.10999999999999999,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.9099999999999999,
            0.8999999999999999,
            0.8899999999999999,
            0.8799999999999999,
            0.8699999999999999,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.8099999999999999,
            0.7999999999999999,
            0.7899999999999999,
            0.7799999999999999,
            0.7699999999999999,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.6399999999999999,
            0.6299999999999999,
            0.6199999999999999,
            0.6099999999999999,
            0.5999999999999999,
            0.59,
            0.58,
            0.57,
            0.5599999999999999,
            0.5499999999999999,
            0.5399999999999999,
            0.53,
            0.52,
            0.51,
            0.49999999999999994,
            0.48999999999999994,
            0.4799999999999999,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.41999999999999993,
            0.4099999999999999,
            0.3999999999999999,
            0.3899999999999999,
            0.3799999999999999,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.29999999999999993,
            0.2899999999999999,
            0.2799999999999999,
            0.2699999999999999,
            0.2599999999999999,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.16999999999999993,
            0.15999999999999992,
            0.1499999999999999,
            0.1399999999999999,
            0.1299999999999999,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.04999999999999993,
            0.039999999999999925,
            0.029999999999999916,
            0.019999999999999907,
            0.009999999999999898,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            -0.06000000000000005,
            -0.07000000000000006,
            -0.08000000000000007,
            -0.09000000000000008,
            -0.10000000000000009,
            0.95,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.9099999999999999,
            0.8999999999999999,
            0.8899999999999999,
            0.8799999999999999,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.8099999999999999,
            0.7999999999999999,
            0.7899999999999999,
            0.7799999999999999,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.6399999999999999,
            0.6299999999999999,
            0.6199999999999999,
            0.6099999999999999,
            0.6,
            0.59,
            0.58,
            0.57,
            0.5599999999999999,
            0.5499999999999999,
            0.54,
            0.53,
            0.52,
            0.51,
            0.49999999999999994,
            0.48999999999999994,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.41999999999999993,
            0.4099999999999999,
            0.3999999999999999,
            0.3899999999999999,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.29999999999999993,
            0.2899999999999999,
            0.2799999999999999,
            0.2699999999999999,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.16999999999999993,
            0.15999999999999992,
            0.1499999999999999,
            0.1399999999999999,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.04999999999999993,
            0.039999999999999925,
            0.029999999999999916,
            0.019999999999999907,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            -0.06000000000000005,
            -0.07000000000000006,
            -0.08000000000000007,
            -0.09000000000000008,
            0.96,
            0.95,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.9099999999999999,
            0.8999999999999999,
            0.8899999999999999,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.8099999999999999,
            0.7999999999999999,
            0.7899999999999999,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.6399999999999999,
            0.6299999999999999,
            0.6199999999999999,
            0.61,
            0.6,
            0.59,
            0.58,
            0.57,
            0.5599999999999999,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.49999999999999994,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.41999999999999993,
            0.4099999999999999,
            0.3999999999999999,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.29999999999999993,
            0.2899999999999999,
            0.2799999999999999,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.16999999999999993,
            0.15999999999999992,
            0.1499999999999999,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.04999999999999993,
            0.039999999999999925,
            0.029999999999999916,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            -0.06000000000000005,
            -0.07000000000000006,
            -0.08000000000000007,
            0.97,
            0.96,
            0.95,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.9099999999999999,
            0.8999999999999999,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.8099999999999999,
            0.7999999999999999,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.6399999999999999,
            0.6299999999999999,
            0.62,
            0.61,
            0.6,
            0.59,
            0.58,
            0.57,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.41999999999999993,
            0.4099999999999999,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.29999999999999993,
            0.2899999999999999,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.16999999999999993,
            0.15999999999999992,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.04999999999999993,
            0.039999999999999925,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            -0.06000000000000005,
            -0.07000000000000006,
            0.98,
            0.97,
            0.96,
            0.95,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.9099999999999999,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.8099999999999999,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.6399999999999999,
            0.63,
            0.62,
            0.61,
            0.6,
            0.59,
            0.58,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.41999999999999993,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.29999999999999993,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.16999999999999993,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.04999999999999993,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            -0.06000000000000005,
            0.99,
            0.98,
            0.97,
            0.96,
            0.95,
            0.94,
            0.9299999999999999,
            0.9199999999999999,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.82,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.6499999999999999,
            0.64,
            0.63,
            0.62,
            0.61,
            0.6,
            0.59,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.42999999999999994,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.30999999999999994,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.17999999999999994,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.05999999999999994,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            -0.050000000000000044,
            1.0,
            0.99,
            0.98,
            0.97,
            0.96,
            0.95,
            0.94,
            0.9299999999999999,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.83,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.6599999999999999,
            0.65,
            0.64,
            0.63,
            0.62,
            0.61,
            0.6,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.43999999999999995,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.31999999999999995,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.18999999999999995,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.06999999999999995,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            -0.040000000000000036,
            1.01,
            1.0,
            0.99,
            0.98,
            0.97,
            0.96,
            0.95,
            0.94,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.84,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.6699999999999999,
            0.66,
            0.65,
            0.64,
            0.63,
            0.62,
            0.61,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.44999999999999996,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.32999999999999996,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.19999999999999996,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.07999999999999996,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            -0.030000000000000027,
            1.02,
            1.01,
            1.0,
            0.99,
            0.98,
            0.97,
            0.96,
            0.95,
            0.9400000000000001,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.85,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.6799999999999999,
            0.67,
            0.66,
            0.65,
            0.64,
            0.63,
            0.62,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.45999999999999996,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.33999999999999997,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.20999999999999996,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.08999999999999997,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            -0.020000000000000018,
            1.03,
            1.02,
            1.01,
            1.0,
            0.99,
            0.98,
            0.97,
            0.96,
            0.9500000000000001,
            0.9400000000000001,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.86,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.69,
            0.68,
            0.67,
            0.66,
            0.65,
            0.64,
            0.63,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.47,
            0.4600000000000001,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.35,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.21999999999999997,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.09999999999999998,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            -0.010000000000000009,
            1.04,
            1.03,
            1.02,
            1.01,
            1.0,
            0.99,
            0.98,
            0.97,
            0.9600000000000001,
            0.9500000000000001,
            0.9400000000000001,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.87,
            0.8600000000000001,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.64,
            0.6300000000000001,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.48,
            0.4700000000000001,
            0.4600000000000001,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.36,
            0.3500000000000001,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.22999999999999998,
            0.22000000000000008,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.10999999999999999,
            0.10000000000000009,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            1.05,
            1.04,
            1.03,
            1.02,
            1.01,
            1.0,
            0.99,
            0.98,
            0.9700000000000001,
            0.9600000000000001,
            0.9500000000000001,
            0.9400000000000001,
            0.93,
            0.92,
            0.91,
            0.9,
            0.89,
            0.88,
            0.8700000000000001,
            0.8600000000000001,
            0.8500000000000001,
            0.8400000000000001,
            0.8300000000000001,
            0.8200000000000001,
            0.81,
            0.8,
            0.79,
            0.78,
            0.77,
            0.76,
            0.75,
            0.74,
            0.73,
            0.72,
            0.71,
            0.7000000000000001,
            0.6900000000000001,
            0.68,
            0.67,
            0.66,
            0.65,
            0.6400000000000001,
            0.6300000000000001,
            0.6200000000000001,
            0.6100000000000001,
            0.6000000000000001,
            0.5900000000000001,
            0.5800000000000001,
            0.5700000000000001,
            0.56,
            0.55,
            0.54,
            0.53,
            0.52,
            0.51,
            0.5,
            0.49,
            0.4800000000000001,
            0.4700000000000001,
            0.4600000000000001,
            0.45000000000000007,
            0.44000000000000006,
            0.43000000000000005,
            0.42000000000000004,
            0.41000000000000003,
            0.4,
            0.39,
            0.38,
            0.37,
            0.3600000000000001,
            0.3500000000000001,
            0.3400000000000001,
            0.33000000000000007,
            0.32000000000000006,
            0.31000000000000005,
            0.30000000000000004,
            0.29000000000000004,
            0.28,
            0.27,
            0.26,
            0.25,
            0.24,
            0.2300000000000001,
            0.22000000000000008,
            0.21000000000000008,
            0.20000000000000007,
            0.19000000000000006,
            0.18000000000000005,
            0.17000000000000004,
            0.16000000000000003,
            0.15000000000000002,
            0.14,
            0.13,
            0.12,
            0.1100000000000001,
            0.10000000000000009,
            0.09000000000000008,
            0.08000000000000007,
            0.07000000000000006,
            0.06000000000000005,
            0.050000000000000044,
            0.040000000000000036,
            0.030000000000000027,
            0.020000000000000018,
            0.010000000000000009,
            0.0,
            0.025,
            0.0,
            0.05,
            0.025,
            0.0,
            0.075,
            0.049999999999999996,
            0.024999999999999994,
            0.0,
            0.1,
            0.07500000000000001,
            0.05,
            0.02500000000000001,
            0.0,
            0.125,
            0.1,
            0.075,
            0.05,
            0.024999999999999994,
            0.0,
            0.15,
            0.125,
            0.09999999999999999,
            0.075,
            0.04999999999999999,
            0.024999999999999994,
            0.0,
            0.175,
            0.15,
            0.12499999999999999,
            0.09999999999999999,
            0.07499999999999998,
            0.04999999999999999,
            0.024999999999999994,
            0.0,
            0.2,
            0.17500000000000002,
            0.15000000000000002,
            0.125,
            0.1,
            0.07500000000000001,
            0.05000000000000002,
            0.025000000000000022,
            0.0,
            0.225,
            0.2,
            0.175,
            0.15000000000000002,
            0.125,
            0.1,
            0.07500000000000001,
            0.05000000000000002,
            0.024999999999999994,
            0.0,
            0.25,
            0.225,
            0.2,
            0.175,
            0.15,
            0.125,
            0.1,
            0.07500000000000001,
            0.04999999999999999,
            0.024999999999999994,
            0.0,
            0.275,
            0.25,
            0.22500000000000003,
            0.2,
            0.17500000000000002,
            0.15000000000000002,
            0.12500000000000003,
            0.10000000000000003,
            0.07500000000000001,
            0.05000000000000002,
            0.025000000000000022,
            0.0,
            0.3,
            0.27499999999999997,
            0.25,
            0.22499999999999998,
            0.19999999999999998,
            0.175,
            0.15,
            0.125,
            0.09999999999999998,
            0.07499999999999998,
            0.04999999999999999,
            0.024999999999999967,
            0.0,
            0.325,
            0.3,
            0.275,
            0.25,
            0.225,
            0.2,
            0.17500000000000002,
            0.15000000000000002,
            0.125,
            0.1,
            0.07500000000000001,
            0.04999999999999999,
            0.025000000000000022,
            0.0,
            0.35,
            0.32499999999999996,
            0.3,
            0.27499999999999997,
            0.24999999999999997,
            0.22499999999999998,
            0.19999999999999998,
            0.175,
            0.14999999999999997,
            0.12499999999999997,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999999,
            0.024999999999999967,
            0.0,
            0.375,
            0.35,
            0.325,
            0.3,
            0.275,
            0.25,
            0.225,
            0.2,
            0.175,
            0.15,
            0.125,
            0.09999999999999998,
            0.07500000000000001,
            0.04999999999999999,
            0.025000000000000022,
            0.0,
            0.4,
            0.375,
            0.35000000000000003,
            0.325,
            0.30000000000000004,
            0.275,
            0.25,
            0.22500000000000003,
            0.2,
            0.17500000000000002,
            0.15000000000000002,
            0.125,
            0.10000000000000003,
            0.07500000000000001,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.425,
            0.39999999999999997,
            0.375,
            0.35,
            0.32499999999999996,
            0.3,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999998,
            0.175,
            0.14999999999999997,
            0.125,
            0.09999999999999998,
            0.07500000000000001,
            0.04999999999999999,
            0.024999999999999967,
            0.0,
            0.45,
            0.425,
            0.4,
            0.375,
            0.35,
            0.325,
            0.30000000000000004,
            0.275,
            0.25,
            0.225,
            0.2,
            0.175,
            0.15000000000000002,
            0.125,
            0.10000000000000003,
            0.07500000000000001,
            0.04999999999999999,
            0.025000000000000022,
            0.0,
            0.475,
            0.44999999999999996,
            0.425,
            0.39999999999999997,
            0.375,
            0.35,
            0.32499999999999996,
            0.3,
            0.27499999999999997,
            0.24999999999999997,
            0.22499999999999998,
            0.19999999999999996,
            0.175,
            0.14999999999999997,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999999,
            0.024999999999999967,
            0.0,
            0.5,
            0.475,
            0.45,
            0.425,
            0.4,
            0.375,
            0.35,
            0.325,
            0.3,
            0.275,
            0.25,
            0.22499999999999998,
            0.2,
            0.175,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07500000000000001,
            0.04999999999999999,
            0.025000000000000022,
            0.0,
            0.525,
            0.5,
            0.47500000000000003,
            0.45,
            0.42500000000000004,
            0.4,
            0.375,
            0.35000000000000003,
            0.325,
            0.30000000000000004,
            0.275,
            0.25,
            0.22500000000000003,
            0.2,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000003,
            0.07500000000000001,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.37500000000000006,
            0.35000000000000003,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25000000000000006,
            0.22500000000000003,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.12500000000000006,
            0.10000000000000003,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.49999999999999994,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.39999999999999997,
            0.37499999999999994,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.27499999999999997,
            0.24999999999999994,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.14999999999999997,
            0.12499999999999994,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.02499999999999991,
            0.0,
            0.6,
            0.575,
            0.5499999999999999,
            0.525,
            0.5,
            0.475,
            0.44999999999999996,
            0.425,
            0.39999999999999997,
            0.375,
            0.35,
            0.32499999999999996,
            0.3,
            0.27499999999999997,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.175,
            0.14999999999999997,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.025000000000000022,
            0.0,
            0.625,
            0.6,
            0.575,
            0.55,
            0.525,
            0.5,
            0.475,
            0.45,
            0.425,
            0.4,
            0.375,
            0.35,
            0.325,
            0.3,
            0.275,
            0.25,
            0.22499999999999998,
            0.2,
            0.175,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.65,
            0.625,
            0.6,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45,
            0.42500000000000004,
            0.4,
            0.375,
            0.35000000000000003,
            0.325,
            0.30000000000000004,
            0.275,
            0.25,
            0.22500000000000003,
            0.2,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.37500000000000006,
            0.35000000000000003,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25000000000000006,
            0.22500000000000003,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000009,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.49999999999999994,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.39999999999999997,
            0.37499999999999994,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.27499999999999997,
            0.24999999999999994,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.02499999999999991,
            0.0,
            0.725,
            0.7,
            0.6749999999999999,
            0.65,
            0.625,
            0.6,
            0.575,
            0.55,
            0.5249999999999999,
            0.5,
            0.475,
            0.44999999999999996,
            0.425,
            0.39999999999999997,
            0.375,
            0.35,
            0.32499999999999996,
            0.3,
            0.27499999999999997,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.025000000000000022,
            0.0,
            0.75,
            0.725,
            0.7,
            0.675,
            0.65,
            0.625,
            0.6,
            0.575,
            0.55,
            0.525,
            0.5,
            0.475,
            0.45,
            0.425,
            0.4,
            0.375,
            0.35,
            0.325,
            0.3,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.775,
            0.75,
            0.725,
            0.7000000000000001,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.575,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45,
            0.42500000000000004,
            0.4,
            0.375,
            0.35000000000000003,
            0.325,
            0.30000000000000004,
            0.275,
            0.25,
            0.22499999999999998,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.8,
            0.775,
            0.75,
            0.7250000000000001,
            0.7000000000000001,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.37500000000000006,
            0.35000000000000003,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25,
            0.2250000000000001,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000009,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.825,
            0.7999999999999999,
            0.7749999999999999,
            0.75,
            0.725,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.49999999999999994,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.39999999999999997,
            0.37499999999999994,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.2749999999999999,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.02499999999999991,
            0.0,
            0.85,
            0.825,
            0.7999999999999999,
            0.775,
            0.75,
            0.725,
            0.7,
            0.675,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.55,
            0.5249999999999999,
            0.5,
            0.475,
            0.44999999999999996,
            0.425,
            0.39999999999999997,
            0.375,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.025000000000000022,
            0.0,
            0.875,
            0.85,
            0.825,
            0.8,
            0.775,
            0.75,
            0.725,
            0.7,
            0.675,
            0.65,
            0.625,
            0.6,
            0.575,
            0.55,
            0.525,
            0.5,
            0.475,
            0.45,
            0.425,
            0.4,
            0.375,
            0.35,
            0.32499999999999996,
            0.30000000000000004,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.9,
            0.875,
            0.85,
            0.8250000000000001,
            0.8,
            0.775,
            0.75,
            0.7250000000000001,
            0.7,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.575,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45,
            0.42500000000000004,
            0.4,
            0.375,
            0.35,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25,
            0.22499999999999998,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.925,
            0.9,
            0.875,
            0.8500000000000001,
            0.8250000000000001,
            0.8,
            0.775,
            0.75,
            0.7250000000000001,
            0.7000000000000001,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.47500000000000003,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.375,
            0.3500000000000001,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25,
            0.2250000000000001,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000009,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            0.95,
            0.9249999999999999,
            0.8999999999999999,
            0.875,
            0.85,
            0.825,
            0.7999999999999999,
            0.7749999999999999,
            0.75,
            0.725,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.49999999999999994,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.3999999999999999,
            0.375,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.2749999999999999,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.02499999999999991,
            0.0,
            0.975,
            0.95,
            0.9249999999999999,
            0.9,
            0.875,
            0.85,
            0.825,
            0.8,
            0.7749999999999999,
            0.75,
            0.725,
            0.7,
            0.675,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.55,
            0.5249999999999999,
            0.5,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.4,
            0.375,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.04999999999999993,
            0.025000000000000022,
            0.0,
            1.0,
            0.975,
            0.95,
            0.925,
            0.9,
            0.875,
            0.85,
            0.825,
            0.8,
            0.775,
            0.75,
            0.725,
            0.7,
            0.675,
            0.65,
            0.625,
            0.6,
            0.575,
            0.55,
            0.525,
            0.5,
            0.475,
            0.44999999999999996,
            0.42500000000000004,
            0.4,
            0.375,
            0.35,
            0.32499999999999996,
            0.30000000000000004,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.050000000000000044,
            0.025000000000000022,
            0.0,
            1.025,
            0.9999999999999999,
            0.9749999999999999,
            0.95,
            0.9249999999999999,
            0.8999999999999999,
            0.8749999999999999,
            0.8499999999999999,
            0.825,
            0.7999999999999999,
            0.7749999999999999,
            0.7499999999999999,
            0.7249999999999999,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.6249999999999999,
            0.5999999999999999,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.4999999999999999,
            0.47499999999999987,
            0.44999999999999996,
            0.42499999999999993,
            0.3999999999999999,
            0.3749999999999999,
            0.34999999999999987,
            0.32499999999999996,
            0.29999999999999993,
            0.2749999999999999,
            0.2499999999999999,
            0.22499999999999987,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.12499999999999989,
            0.09999999999999987,
            0.07499999999999996,
            0.04999999999999993,
            0.02499999999999991,
            0.0,
            1.05,
            1.0250000000000001,
            1.0,
            0.9750000000000001,
            0.9500000000000001,
            0.925,
            0.9,
            0.875,
            0.8500000000000001,
            0.8250000000000001,
            0.8,
            0.775,
            0.75,
            0.7250000000000001,
            0.7000000000000001,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.4750000000000001,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.375,
            0.3500000000000001,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25,
            0.2250000000000001,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000009,
            0.07500000000000007,
            0.050000000000000044,
            0.025000000000000133,
            0.0,
            1.075,
            1.05,
            1.025,
            1.0,
            0.975,
            0.95,
            0.9249999999999999,
            0.8999999999999999,
            0.875,
            0.85,
            0.825,
            0.7999999999999999,
            0.7749999999999999,
            0.75,
            0.725,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.625,
            0.6,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.5,
            0.475,
            0.44999999999999996,
            0.42499999999999993,
            0.3999999999999999,
            0.375,
            0.35,
            0.32499999999999996,
            0.29999999999999993,
            0.2749999999999999,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.125,
            0.09999999999999998,
            0.07499999999999996,
            0.050000000000000044,
            0.02499999999999991,
            0.0,
            1.1,
            1.0750000000000002,
            1.05,
            1.0250000000000001,
            1.0,
            0.9750000000000001,
            0.9500000000000001,
            0.925,
            0.9000000000000001,
            0.8750000000000001,
            0.8500000000000001,
            0.8250000000000001,
            0.8,
            0.7750000000000001,
            0.7500000000000001,
            0.7250000000000001,
            0.7000000000000001,
            0.675,
            0.6500000000000001,
            0.6250000000000001,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.5250000000000001,
            0.5000000000000001,
            0.4750000000000001,
            0.45000000000000007,
            0.42500000000000004,
            0.40000000000000013,
            0.3750000000000001,
            0.3500000000000001,
            0.32500000000000007,
            0.30000000000000004,
            0.27500000000000013,
            0.2500000000000001,
            0.2250000000000001,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000013,
            0.1250000000000001,
            0.10000000000000009,
            0.07500000000000018,
            0.050000000000000044,
            0.025000000000000133,
            0.0,
            1.125,
            1.1,
            1.075,
            1.05,
            1.025,
            1.0,
            0.975,
            0.95,
            0.925,
            0.9,
            0.875,
            0.85,
            0.825,
            0.8,
            0.775,
            0.75,
            0.725,
            0.7,
            0.675,
            0.65,
            0.625,
            0.6,
            0.575,
            0.55,
            0.525,
            0.5,
            0.475,
            0.44999999999999996,
            0.42500000000000004,
            0.4,
            0.375,
            0.35,
            0.32499999999999996,
            0.30000000000000004,
            0.275,
            0.25,
            0.22499999999999998,
            0.19999999999999996,
            0.17500000000000004,
            0.15000000000000002,
            0.125,
            0.10000000000000009,
            0.07499999999999996,
            0.050000000000000044,
            0.02499999999999991,
            0.0,
            1.15,
            1.125,
            1.0999999999999999,
            1.075,
            1.0499999999999998,
            1.025,
            0.9999999999999999,
            0.9749999999999999,
            0.95,
            0.9249999999999999,
            0.8999999999999999,
            0.8749999999999999,
            0.8499999999999999,
            0.825,
            0.7999999999999999,
            0.7749999999999999,
            0.7499999999999999,
            0.7249999999999999,
            0.7,
            0.6749999999999999,
            0.6499999999999999,
            0.6249999999999999,
            0.5999999999999999,
            0.575,
            0.5499999999999999,
            0.5249999999999999,
            0.4999999999999999,
            0.47499999999999987,
            0.44999999999999996,
            0.42499999999999993,
            0.3999999999999999,
            0.3749999999999999,
            0.34999999999999987,
            0.32499999999999996,
            0.29999999999999993,
            0.2749999999999999,
            0.2499999999999999,
            0.22499999999999987,
            0.19999999999999996,
            0.17499999999999993,
            0.1499999999999999,
            0.125,
            0.09999999999999987,
            0.07499999999999996,
            0.04999999999999982,
            0.02499999999999991,
            0.0,
            1.175,
            1.1500000000000001,
            1.125,
            1.1,
            1.075,
            1.05,
            1.0250000000000001,
            1.0,
            0.9750000000000001,
            0.9500000000000001,
            0.925,
            0.9,
            0.875,
            0.8500000000000001,
            0.8250000000000001,
            0.8,
            0.775,
            0.75,
            0.7250000000000001,
            0.7000000000000001,
            0.675,
            0.65,
            0.625,
            0.6000000000000001,
            0.5750000000000001,
            0.55,
            0.525,
            0.5,
            0.4750000000000001,
            0.45000000000000007,
            0.42500000000000004,
            0.4,
            0.375,
            0.3500000000000001,
            0.32500000000000007,
            0.30000000000000004,
            0.275,
            0.25,
            0.2250000000000001,
            0.20000000000000007,
            0.17500000000000004,
            0.15000000000000013,
            0.125,
            0.10000000000000009,
            0.07499999999999996,
            0.050000000000000044,
            0.025000000000000133,
            0.0,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.63,
            -0.62,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49000000000000005,
            -0.48000000000000004,
            -0.47000000000000003,
            -0.46,
            -0.45,
            -0.44,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.039999999999999925,
            0.04999999999999993,
            0.05999999999999994,
            0.06999999999999995,
            0.07999999999999996,
            0.08999999999999997,
            0.09999999999999998,
            0.10999999999999999,
            0.12,
            0.13,
            0.14,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7000000000000001,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.63,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49000000000000005,
            -0.48000000000000004,
            -0.47000000000000003,
            -0.46,
            -0.45,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.22000000000000008,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.029999999999999916,
            0.039999999999999925,
            0.04999999999999993,
            0.05999999999999994,
            0.06999999999999995,
            0.07999999999999996,
            0.08999999999999997,
            0.09999999999999998,
            0.10999999999999999,
            0.12,
            0.13,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.8600000000000001,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.7100000000000001,
            -0.7000000000000001,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.6300000000000001,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49000000000000005,
            -0.48000000000000004,
            -0.47000000000000003,
            -0.46,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.3500000000000001,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.2300000000000001,
            -0.22000000000000008,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.10000000000000009,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.019999999999999907,
            0.029999999999999916,
            0.039999999999999925,
            0.04999999999999993,
            0.05999999999999994,
            0.06999999999999995,
            0.07999999999999996,
            0.08999999999999997,
            0.09999999999999998,
            0.10999999999999999,
            0.12,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.8700000000000001,
            -0.8600000000000001,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.7200000000000001,
            -0.7100000000000001,
            -0.7000000000000001,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.6400000000000001,
            -0.6300000000000001,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49000000000000005,
            -0.48000000000000004,
            -0.47000000000000003,
            -0.4600000000000001,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.3600000000000001,
            -0.3500000000000001,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.2400000000000001,
            -0.2300000000000001,
            -0.22000000000000008,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.1100000000000001,
            -0.10000000000000009,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.009999999999999898,
            0.019999999999999907,
            0.029999999999999916,
            0.039999999999999925,
            0.04999999999999993,
            0.05999999999999994,
            0.06999999999999995,
            0.07999999999999996,
            0.08999999999999997,
            0.09999999999999998,
            0.10999999999999999,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.9099999999999999,
            -0.8999999999999999,
            -0.8899999999999999,
            -0.8799999999999999,
            -0.8699999999999999,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.8099999999999999,
            -0.7999999999999999,
            -0.7899999999999999,
            -0.7799999999999999,
            -0.7699999999999999,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.6399999999999999,
            -0.6299999999999999,
            -0.6199999999999999,
            -0.6099999999999999,
            -0.5999999999999999,
            -0.59,
            -0.58,
            -0.57,
            -0.5599999999999999,
            -0.5499999999999999,
            -0.5399999999999999,
            -0.53,
            -0.52,
            -0.51,
            -0.49999999999999994,
            -0.48999999999999994,
            -0.4799999999999999,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.41999999999999993,
            -0.4099999999999999,
            -0.3999999999999999,
            -0.3899999999999999,
            -0.3799999999999999,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.29999999999999993,
            -0.2899999999999999,
            -0.2799999999999999,
            -0.2699999999999999,
            -0.2599999999999999,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.16999999999999993,
            -0.15999999999999992,
            -0.1499999999999999,
            -0.1399999999999999,
            -0.1299999999999999,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.04999999999999993,
            -0.039999999999999925,
            -0.029999999999999916,
            -0.019999999999999907,
            -0.009999999999999898,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            0.06000000000000005,
            0.07000000000000006,
            0.08000000000000007,
            0.09000000000000008,
            0.10000000000000009,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.9099999999999999,
            -0.8999999999999999,
            -0.8899999999999999,
            -0.8799999999999999,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.8099999999999999,
            -0.7999999999999999,
            -0.7899999999999999,
            -0.7799999999999999,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.6399999999999999,
            -0.6299999999999999,
            -0.6199999999999999,
            -0.6099999999999999,
            -0.6,
            -0.59,
            -0.58,
            -0.57,
            -0.5599999999999999,
            -0.5499999999999999,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.49999999999999994,
            -0.48999999999999994,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.41999999999999993,
            -0.4099999999999999,
            -0.3999999999999999,
            -0.3899999999999999,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.29999999999999993,
            -0.2899999999999999,
            -0.2799999999999999,
            -0.2699999999999999,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.16999999999999993,
            -0.15999999999999992,
            -0.1499999999999999,
            -0.1399999999999999,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.04999999999999993,
            -0.039999999999999925,
            -0.029999999999999916,
            -0.019999999999999907,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            0.06000000000000005,
            0.07000000000000006,
            0.08000000000000007,
            0.09000000000000008,
            -0.96,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.9099999999999999,
            -0.8999999999999999,
            -0.8899999999999999,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.8099999999999999,
            -0.7999999999999999,
            -0.7899999999999999,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.6399999999999999,
            -0.6299999999999999,
            -0.6199999999999999,
            -0.61,
            -0.6,
            -0.59,
            -0.58,
            -0.57,
            -0.5599999999999999,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.49999999999999994,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.41999999999999993,
            -0.4099999999999999,
            -0.3999999999999999,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.29999999999999993,
            -0.2899999999999999,
            -0.2799999999999999,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.16999999999999993,
            -0.15999999999999992,
            -0.1499999999999999,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.04999999999999993,
            -0.039999999999999925,
            -0.029999999999999916,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            0.06000000000000005,
            0.07000000000000006,
            0.08000000000000007,
            -0.97,
            -0.96,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.9099999999999999,
            -0.8999999999999999,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.8099999999999999,
            -0.7999999999999999,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.6399999999999999,
            -0.6299999999999999,
            -0.62,
            -0.61,
            -0.6,
            -0.59,
            -0.58,
            -0.57,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.41999999999999993,
            -0.4099999999999999,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.29999999999999993,
            -0.2899999999999999,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.16999999999999993,
            -0.15999999999999992,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.04999999999999993,
            -0.039999999999999925,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            0.06000000000000005,
            0.07000000000000006,
            -0.98,
            -0.97,
            -0.96,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.9099999999999999,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.8099999999999999,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.6399999999999999,
            -0.63,
            -0.62,
            -0.61,
            -0.6,
            -0.59,
            -0.58,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.41999999999999993,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.29999999999999993,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.16999999999999993,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.04999999999999993,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            0.06000000000000005,
            -0.99,
            -0.98,
            -0.97,
            -0.96,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.9199999999999999,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.82,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.6499999999999999,
            -0.64,
            -0.63,
            -0.62,
            -0.61,
            -0.6,
            -0.59,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.42999999999999994,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.30999999999999994,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.17999999999999994,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.05999999999999994,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            0.050000000000000044,
            -1.0,
            -0.99,
            -0.98,
            -0.97,
            -0.96,
            -0.95,
            -0.94,
            -0.9299999999999999,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.83,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.6599999999999999,
            -0.65,
            -0.64,
            -0.63,
            -0.62,
            -0.61,
            -0.6,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.43999999999999995,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.31999999999999995,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.18999999999999995,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.06999999999999995,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            0.040000000000000036,
            -1.01,
            -1.0,
            -0.99,
            -0.98,
            -0.97,
            -0.96,
            -0.95,
            -0.94,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.84,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.6699999999999999,
            -0.66,
            -0.65,
            -0.64,
            -0.63,
            -0.62,
            -0.61,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.44999999999999996,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.32999999999999996,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.19999999999999996,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.07999999999999996,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            0.030000000000000027,
            -1.02,
            -1.01,
            -1.0,
            -0.99,
            -0.98,
            -0.97,
            -0.96,
            -0.95,
            -0.9400000000000001,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.85,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.6799999999999999,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.63,
            -0.62,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.45999999999999996,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.33999999999999997,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.20999999999999996,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.08999999999999997,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            0.020000000000000018,
            -1.03,
            -1.02,
            -1.01,
            -1.0,
            -0.99,
            -0.98,
            -0.97,
            -0.96,
            -0.9500000000000001,
            -0.9400000000000001,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.86,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.69,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.63,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.47,
            -0.4600000000000001,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.35,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.21999999999999997,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.09999999999999998,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            0.010000000000000009,
            -1.04,
            -1.03,
            -1.02,
            -1.01,
            -1.0,
            -0.99,
            -0.98,
            -0.97,
            -0.9600000000000001,
            -0.9500000000000001,
            -0.9400000000000001,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.87,
            -0.8600000000000001,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.64,
            -0.6300000000000001,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.48,
            -0.4700000000000001,
            -0.4600000000000001,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.36,
            -0.3500000000000001,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.22999999999999998,
            -0.22000000000000008,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.10999999999999999,
            -0.10000000000000009,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            -1.05,
            -1.04,
            -1.03,
            -1.02,
            -1.01,
            -1.0,
            -0.99,
            -0.98,
            -0.9700000000000001,
            -0.9600000000000001,
            -0.9500000000000001,
            -0.9400000000000001,
            -0.93,
            -0.92,
            -0.91,
            -0.9,
            -0.89,
            -0.88,
            -0.8700000000000001,
            -0.8600000000000001,
            -0.8500000000000001,
            -0.8400000000000001,
            -0.8300000000000001,
            -0.8200000000000001,
            -0.81,
            -0.8,
            -0.79,
            -0.78,
            -0.77,
            -0.76,
            -0.75,
            -0.74,
            -0.73,
            -0.72,
            -0.71,
            -0.7000000000000001,
            -0.6900000000000001,
            -0.68,
            -0.67,
            -0.66,
            -0.65,
            -0.6400000000000001,
            -0.6300000000000001,
            -0.6200000000000001,
            -0.6100000000000001,
            -0.6000000000000001,
            -0.5900000000000001,
            -0.5800000000000001,
            -0.5700000000000001,
            -0.56,
            -0.55,
            -0.54,
            -0.53,
            -0.52,
            -0.51,
            -0.5,
            -0.49,
            -0.4800000000000001,
            -0.4700000000000001,
            -0.4600000000000001,
            -0.45000000000000007,
            -0.44000000000000006,
            -0.43000000000000005,
            -0.42000000000000004,
            -0.41000000000000003,
            -0.4,
            -0.39,
            -0.38,
            -0.37,
            -0.3600000000000001,
            -0.3500000000000001,
            -0.3400000000000001,
            -0.33000000000000007,
            -0.32000000000000006,
            -0.31000000000000005,
            -0.30000000000000004,
            -0.29000000000000004,
            -0.28,
            -0.27,
            -0.26,
            -0.25,
            -0.24,
            -0.2300000000000001,
            -0.22000000000000008,
            -0.21000000000000008,
            -0.20000000000000007,
            -0.19000000000000006,
            -0.18000000000000005,
            -0.17000000000000004,
            -0.16000000000000003,
            -0.15000000000000002,
            -0.14,
            -0.13,
            -0.12,
            -0.1100000000000001,
            -0.10000000000000009,
            -0.09000000000000008,
            -0.08000000000000007,
            -0.07000000000000006,
            -0.06000000000000005,
            -0.050000000000000044,
            -0.040000000000000036,
            -0.030000000000000027,
            -0.020000000000000018,
            -0.010000000000000009,
            0.0,
            -0.025,
            0.0,
            -0.05,
            -0.025,
            0.0,
            -0.075,
            -0.049999999999999996,
            -0.024999999999999994,
            0.0,
            -0.1,
            -0.07500000000000001,
            -0.05,
            -0.02500000000000001,
            0.0,
            -0.125,
            -0.1,
            -0.075,
            -0.05,
            -0.024999999999999994,
            0.0,
            -0.15,
            -0.125,
            -0.09999999999999999,
            -0.075,
            -0.04999999999999999,
            -0.024999999999999994,
            0.0,
            -0.175,
            -0.15,
            -0.12499999999999999,
            -0.09999999999999999,
            -0.07499999999999998,
            -0.04999999999999999,
            -0.024999999999999994,
            0.0,
            -0.2,
            -0.17500000000000002,
            -0.15000000000000002,
            -0.125,
            -0.1,
            -0.07500000000000001,
            -0.05000000000000002,
            -0.025000000000000022,
            0.0,
            -0.225,
            -0.2,
            -0.175,
            -0.15000000000000002,
            -0.125,
            -0.1,
            -0.07500000000000001,
            -0.05000000000000002,
            -0.024999999999999994,
            0.0,
            -0.25,
            -0.225,
            -0.2,
            -0.175,
            -0.15,
            -0.125,
            -0.1,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.024999999999999994,
            0.0,
            -0.275,
            -0.25,
            -0.22500000000000003,
            -0.2,
            -0.17500000000000002,
            -0.15000000000000002,
            -0.12500000000000003,
            -0.10000000000000003,
            -0.07500000000000001,
            -0.05000000000000002,
            -0.025000000000000022,
            0.0,
            -0.3,
            -0.27499999999999997,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999998,
            -0.175,
            -0.15,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999998,
            -0.04999999999999999,
            -0.024999999999999967,
            0.0,
            -0.325,
            -0.3,
            -0.275,
            -0.25,
            -0.225,
            -0.2,
            -0.17500000000000002,
            -0.15000000000000002,
            -0.125,
            -0.1,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.025000000000000022,
            0.0,
            -0.35,
            -0.32499999999999996,
            -0.3,
            -0.27499999999999997,
            -0.24999999999999997,
            -0.22499999999999998,
            -0.19999999999999998,
            -0.175,
            -0.14999999999999997,
            -0.12499999999999997,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999999,
            -0.024999999999999967,
            0.0,
            -0.375,
            -0.35,
            -0.325,
            -0.3,
            -0.275,
            -0.25,
            -0.225,
            -0.2,
            -0.175,
            -0.15,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.025000000000000022,
            0.0,
            -0.4,
            -0.375,
            -0.35000000000000003,
            -0.325,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22500000000000003,
            -0.2,
            -0.17500000000000002,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000003,
            -0.07500000000000001,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.425,
            -0.39999999999999997,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.3,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999998,
            -0.175,
            -0.14999999999999997,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.024999999999999967,
            0.0,
            -0.45,
            -0.425,
            -0.4,
            -0.375,
            -0.35,
            -0.325,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.225,
            -0.2,
            -0.175,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000003,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.025000000000000022,
            0.0,
            -0.475,
            -0.44999999999999996,
            -0.425,
            -0.39999999999999997,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.3,
            -0.27499999999999997,
            -0.24999999999999997,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.175,
            -0.14999999999999997,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999999,
            -0.024999999999999967,
            0.0,
            -0.5,
            -0.475,
            -0.45,
            -0.425,
            -0.4,
            -0.375,
            -0.35,
            -0.325,
            -0.3,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.2,
            -0.175,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000001,
            -0.04999999999999999,
            -0.025000000000000022,
            0.0,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35000000000000003,
            -0.325,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22500000000000003,
            -0.2,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000003,
            -0.07500000000000001,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.37500000000000006,
            -0.35000000000000003,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25000000000000006,
            -0.22500000000000003,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.12500000000000006,
            -0.10000000000000003,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.49999999999999994,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.39999999999999997,
            -0.37499999999999994,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.27499999999999997,
            -0.24999999999999994,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.14999999999999997,
            -0.12499999999999994,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.02499999999999991,
            0.0,
            -0.6,
            -0.575,
            -0.5499999999999999,
            -0.525,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.425,
            -0.39999999999999997,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.3,
            -0.27499999999999997,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.175,
            -0.14999999999999997,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.025000000000000022,
            0.0,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.475,
            -0.45,
            -0.425,
            -0.4,
            -0.375,
            -0.35,
            -0.325,
            -0.3,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.2,
            -0.175,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.65,
            -0.625,
            -0.6,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35000000000000003,
            -0.325,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22500000000000003,
            -0.2,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.37500000000000006,
            -0.35000000000000003,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25000000000000006,
            -0.22500000000000003,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000009,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.49999999999999994,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.39999999999999997,
            -0.37499999999999994,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.27499999999999997,
            -0.24999999999999994,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.02499999999999991,
            0.0,
            -0.725,
            -0.7,
            -0.6749999999999999,
            -0.65,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.5249999999999999,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.425,
            -0.39999999999999997,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.3,
            -0.27499999999999997,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.025000000000000022,
            0.0,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.65,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.475,
            -0.45,
            -0.425,
            -0.4,
            -0.375,
            -0.35,
            -0.325,
            -0.3,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.775,
            -0.75,
            -0.725,
            -0.7000000000000001,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35000000000000003,
            -0.325,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.8,
            -0.775,
            -0.75,
            -0.7250000000000001,
            -0.7000000000000001,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.37500000000000006,
            -0.35000000000000003,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.2250000000000001,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000009,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.825,
            -0.7999999999999999,
            -0.7749999999999999,
            -0.75,
            -0.725,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.49999999999999994,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.39999999999999997,
            -0.37499999999999994,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.2749999999999999,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.02499999999999991,
            0.0,
            -0.85,
            -0.825,
            -0.7999999999999999,
            -0.775,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.5249999999999999,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.425,
            -0.39999999999999997,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.025000000000000022,
            0.0,
            -0.875,
            -0.85,
            -0.825,
            -0.8,
            -0.775,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.65,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.475,
            -0.45,
            -0.425,
            -0.4,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.9,
            -0.875,
            -0.85,
            -0.8250000000000001,
            -0.8,
            -0.775,
            -0.75,
            -0.7250000000000001,
            -0.7,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.925,
            -0.9,
            -0.875,
            -0.8500000000000001,
            -0.8250000000000001,
            -0.8,
            -0.775,
            -0.75,
            -0.7250000000000001,
            -0.7000000000000001,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.47500000000000003,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.3500000000000001,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.2250000000000001,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000009,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -0.95,
            -0.9249999999999999,
            -0.8999999999999999,
            -0.875,
            -0.85,
            -0.825,
            -0.7999999999999999,
            -0.7749999999999999,
            -0.75,
            -0.725,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.49999999999999994,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.3999999999999999,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.2749999999999999,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.02499999999999991,
            0.0,
            -0.975,
            -0.95,
            -0.9249999999999999,
            -0.9,
            -0.875,
            -0.85,
            -0.825,
            -0.8,
            -0.7749999999999999,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.5249999999999999,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.4,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.025000000000000022,
            0.0,
            -1.0,
            -0.975,
            -0.95,
            -0.925,
            -0.9,
            -0.875,
            -0.85,
            -0.825,
            -0.8,
            -0.775,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.65,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.025000000000000022,
            0.0,
            -1.025,
            -0.9999999999999999,
            -0.9749999999999999,
            -0.95,
            -0.9249999999999999,
            -0.8999999999999999,
            -0.8749999999999999,
            -0.8499999999999999,
            -0.825,
            -0.7999999999999999,
            -0.7749999999999999,
            -0.7499999999999999,
            -0.7249999999999999,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.6249999999999999,
            -0.5999999999999999,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.4999999999999999,
            -0.47499999999999987,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.3999999999999999,
            -0.3749999999999999,
            -0.34999999999999987,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.2749999999999999,
            -0.2499999999999999,
            -0.22499999999999987,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.12499999999999989,
            -0.09999999999999987,
            -0.07499999999999996,
            -0.04999999999999993,
            -0.02499999999999991,
            0.0,
            -1.05,
            -1.0250000000000001,
            -1.0,
            -0.9750000000000001,
            -0.9500000000000001,
            -0.925,
            -0.9,
            -0.875,
            -0.8500000000000001,
            -0.8250000000000001,
            -0.8,
            -0.775,
            -0.75,
            -0.7250000000000001,
            -0.7000000000000001,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.4750000000000001,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.3500000000000001,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.2250000000000001,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000009,
            -0.07500000000000007,
            -0.050000000000000044,
            -0.025000000000000133,
            0.0,
            -1.075,
            -1.05,
            -1.025,
            -1.0,
            -0.975,
            -0.95,
            -0.9249999999999999,
            -0.8999999999999999,
            -0.875,
            -0.85,
            -0.825,
            -0.7999999999999999,
            -0.7749999999999999,
            -0.75,
            -0.725,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.625,
            -0.6,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.3999999999999999,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.2749999999999999,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.125,
            -0.09999999999999998,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.02499999999999991,
            0.0,
            -1.1,
            -1.0750000000000002,
            -1.05,
            -1.0250000000000001,
            -1.0,
            -0.9750000000000001,
            -0.9500000000000001,
            -0.925,
            -0.9000000000000001,
            -0.8750000000000001,
            -0.8500000000000001,
            -0.8250000000000001,
            -0.8,
            -0.7750000000000001,
            -0.7500000000000001,
            -0.7250000000000001,
            -0.7000000000000001,
            -0.675,
            -0.6500000000000001,
            -0.6250000000000001,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.5250000000000001,
            -0.5000000000000001,
            -0.4750000000000001,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.40000000000000013,
            -0.3750000000000001,
            -0.3500000000000001,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.27500000000000013,
            -0.2500000000000001,
            -0.2250000000000001,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000013,
            -0.1250000000000001,
            -0.10000000000000009,
            -0.07500000000000018,
            -0.050000000000000044,
            -0.025000000000000133,
            0.0,
            -1.125,
            -1.1,
            -1.075,
            -1.05,
            -1.025,
            -1.0,
            -0.975,
            -0.95,
            -0.925,
            -0.9,
            -0.875,
            -0.85,
            -0.825,
            -0.8,
            -0.775,
            -0.75,
            -0.725,
            -0.7,
            -0.675,
            -0.65,
            -0.625,
            -0.6,
            -0.575,
            -0.55,
            -0.525,
            -0.5,
            -0.475,
            -0.44999999999999996,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.35,
            -0.32499999999999996,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.22499999999999998,
            -0.19999999999999996,
            -0.17500000000000004,
            -0.15000000000000002,
            -0.125,
            -0.10000000000000009,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.02499999999999991,
            0.0,
            -1.15,
            -1.125,
            -1.0999999999999999,
            -1.075,
            -1.0499999999999998,
            -1.025,
            -0.9999999999999999,
            -0.9749999999999999,
            -0.95,
            -0.9249999999999999,
            -0.8999999999999999,
            -0.8749999999999999,
            -0.8499999999999999,
            -0.825,
            -0.7999999999999999,
            -0.7749999999999999,
            -0.7499999999999999,
            -0.7249999999999999,
            -0.7,
            -0.6749999999999999,
            -0.6499999999999999,
            -0.6249999999999999,
            -0.5999999999999999,
            -0.575,
            -0.5499999999999999,
            -0.5249999999999999,
            -0.4999999999999999,
            -0.47499999999999987,
            -0.44999999999999996,
            -0.42499999999999993,
            -0.3999999999999999,
            -0.3749999999999999,
            -0.34999999999999987,
            -0.32499999999999996,
            -0.29999999999999993,
            -0.2749999999999999,
            -0.2499999999999999,
            -0.22499999999999987,
            -0.19999999999999996,
            -0.17499999999999993,
            -0.1499999999999999,
            -0.125,
            -0.09999999999999987,
            -0.07499999999999996,
            -0.04999999999999982,
            -0.02499999999999991,
            0.0,
            -1.175,
            -1.1500000000000001,
            -1.125,
            -1.1,
            -1.075,
            -1.05,
            -1.0250000000000001,
            -1.0,
            -0.9750000000000001,
            -0.9500000000000001,
            -0.925,
            -0.9,
            -0.875,
            -0.8500000000000001,
            -0.8250000000000001,
            -0.8,
            -0.775,
            -0.75,
            -0.7250000000000001,
            -0.7000000000000001,
            -0.675,
            -0.65,
            -0.625,
            -0.6000000000000001,
            -0.5750000000000001,
            -0.55,
            -0.525,
            -0.5,
            -0.4750000000000001,
            -0.45000000000000007,
            -0.42500000000000004,
            -0.4,
            -0.375,
            -0.3500000000000001,
            -0.32500000000000007,
            -0.30000000000000004,
            -0.275,
            -0.25,
            -0.2250000000000001,
            -0.20000000000000007,
            -0.17500000000000004,
            -0.15000000000000013,
            -0.125,
            -0.10000000000000009,
            -0.07499999999999996,
            -0.050000000000000044,
            -0.025000000000000133,
            0.0
        ],
        [
            0.97957933,
            0.97957933,
            0.97645786,
            0.9754824,
            0.97640908,
            0.97250724,
            0.97075141,
            0.96811766,
            0.96794696,
            0.96219174,
            0.96053955,
            0.95361378,
            0.94885841,
            0.94359092,
            0.9403597,
            0.93387289,
            0.92749276,
            0.9203597,
            0.91075141,
            0.90521567,
            0.89478433,
            0.88924859,
            0.87879896,
            0.87231215,
            0.86139613,
            0.85250724,
            0.84638622,
            0.83780826,
            0.82612711,
            0.81723823,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78375248,
            0.77461363,
            0.76529797,
            0.75640908,
            0.74437128,
            0.7354824,
            0.72850785,
            0.71897881,
            0.70768785,
            0.7003597,
            0.68885841,
            0.6796403,
            0.67231215,
            0.66102119,
            0.65149215,
            0.6445176,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60365493,
            0.59634507,
            0.58437128,
            0.57470203,
            0.56749276,
            0.5578235,
            0.54538637,
            0.53780826,
            0.52846822,
            0.51860387,
            0.50612711,
            0.49645786,
            0.48694711,
            0.47897881,
            0.46924859,
            0.45957933,
            0.44924859,
            0.43957933,
            0.42694711,
            0.41897881,
            0.40612711,
            0.39860387,
            0.38612711,
            0.37860387,
            0.36538637,
            0.35780826,
            0.34749276,
            0.33470203,
            0.32437128,
            0.31640908,
            0.30365493,
            0.29517452,
            0.2821765,
            0.27153178,
            0.26042067,
            0.25231215,
            0.24131992,
            0.22768785,
            0.2154824,
            0.20671239,
            0.19153178,
            0.18131992,
            0.16437128,
            0.15188234,
            0.13153178,
            0.1103216,
            0.083542143,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97328761,
            0.97562872,
            0.97250724,
            0.97153178,
            0.97231215,
            0.96811766,
            0.96850785,
            0.96521567,
            0.96258192,
            0.95624752,
            0.95461363,
            0.94924859,
            0.9445176,
            0.93860387,
            0.93231215,
            0.92359092,
            0.91860387,
            0.91114159,
            0.90375248,
            0.89361378,
            0.88534675,
            0.87957933,
            0.86885841,
            0.86276177,
            0.85153178,
            0.84521567,
            0.83634507,
            0.82749276,
            0.81860387,
            0.80768785,
            0.8003597,
            0.78958086,
            0.78258192,
            0.77305289,
            0.7645176,
            0.75250724,
            0.74359092,
            0.73470203,
            0.72794696,
            0.71624752,
            0.70924859,
            0.69723823,
            0.68768785,
            0.67879896,
            0.67114159,
            0.65946045,
            0.6503216,
            0.64354214,
            0.63387289,
            0.6245176,
            0.61465325,
            0.60521567,
            0.59517452,
            0.58359092,
            0.57640908,
            0.56671239,
            0.55640908,
            0.54482548,
            0.53478433,
            0.52749276,
            0.5178235,
            0.50534675,
            0.4954824,
            0.48850785,
            0.47624752,
            0.46846822,
            0.45860387,
            0.44846822,
            0.43860387,
            0.42850785,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36482548,
            0.35478433,
            0.34671239,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27075141,
            0.2596403,
            0.25114159,
            0.24053955,
            0.22924859,
            0.2154824,
            0.20671239,
            0.19465325,
            0.18229538,
            0.16612711,
            0.15465325,
            0.13645786,
            0.11819845,
            0.095482396,
            0.062191739,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97114159,
            0.97114159,
            0.96811766,
            0.96694711,
            0.96482548,
            0.96521567,
            0.96258192,
            0.95741808,
            0.95361378,
            0.95188234,
            0.94749276,
            0.9396403,
            0.93640908,
            0.92768785,
            0.92354214,
            0.91640908,
            0.90694711,
            0.89946045,
            0.89149215,
            0.88359092,
            0.8778235,
            0.86924859,
            0.85879896,
            0.85231215,
            0.84102119,
            0.83205304,
            0.82359092,
            0.81470203,
            0.80534675,
            0.79645786,
            0.7896784,
            0.78131992,
            0.77188234,
            0.76042067,
            0.75387289,
            0.7421765,
            0.73562872,
            0.72365493,
            0.71478433,
            0.70749276,
            0.69860387,
            0.68612711,
            0.67957933,
            0.66811766,
            0.65819845,
            0.64885841,
            0.6396403,
            0.63231215,
            0.62042067,
            0.61075141,
            0.60375248,
            0.59461363,
            0.5821765,
            0.57250724,
            0.56529797,
            0.55562872,
            0.54365493,
            0.53361378,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47478433,
            0.46749276,
            0.45470203,
            0.44749276,
            0.43470203,
            0.42482548,
            0.41478433,
            0.40671239,
            0.39640908,
            0.38671239,
            0.37640908,
            0.36365493,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31465325,
            0.30375248,
            0.29305289,
            0.28276177,
            0.27188234,
            0.25879896,
            0.24811766,
            0.23741808,
            0.22846822,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18229538,
            0.16924859,
            0.15328761,
            0.14153025,
            0.12521567,
            0.10359092,
            0.081530255,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.96521567,
            0.96521567,
            0.96219174,
            0.96102119,
            0.96131992,
            0.95897881,
            0.95361378,
            0.9503216,
            0.94612711,
            0.94139613,
            0.93645786,
            0.93075141,
            0.92749276,
            0.91879896,
            0.91153178,
            0.90482548,
            0.89897881,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86437128,
            0.85860387,
            0.8496784,
            0.84131992,
            0.8303216,
            0.82139613,
            0.81250724,
            0.80359092,
            0.79470203,
            0.78538637,
            0.77897881,
            0.76768785,
            0.75879896,
            0.75188234,
            0.74276177,
            0.73075141,
            0.72219174,
            0.71517452,
            0.70359092,
            0.69640908,
            0.68437128,
            0.6778235,
            0.66850785,
            0.65897881,
            0.64924859,
            0.6403597,
            0.63041914,
            0.61879896,
            0.60958086,
            0.60258192,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55387289,
            0.54375248,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48521567,
            0.47517452,
            0.46529797,
            0.45562872,
            0.44529797,
            0.43562872,
            0.42521567,
            0.41517452,
            0.40529797,
            0.39250724,
            0.3821765,
            0.37465325,
            0.36219174,
            0.35149215,
            0.34139613,
            0.33075141,
            0.32042067,
            0.31231215,
            0.29946045,
            0.29188234,
            0.27879896,
            0.27041914,
            0.25957933,
            0.24850785,
            0.23780826,
            0.22437128,
            0.21562872,
            0.2045176,
            0.19075141,
            0.18131992,
            0.16612711,
            0.15328761,
            0.1396403,
            0.12482548,
            0.11041914,
            0.087687852,
            0.059173906,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.95624752,
            0.95624752,
            0.95478433,
            0.95361378,
            0.95149215,
            0.94885841,
            0.94534675,
            0.9445176,
            0.93723823,
            0.93250724,
            0.92924859,
            0.92354214,
            0.91470203,
            0.90811766,
            0.90102119,
            0.89361378,
            0.88534675,
            0.8803597,
            0.86958086,
            0.86139613,
            0.85562872,
            0.84638622,
            0.83780826,
            0.82924859,
            0.8203597,
            0.80958086,
            0.80042067,
            0.79153178,
            0.78521567,
            0.77361378,
            0.76749276,
            0.7554824,
            0.74924859,
            0.73723823,
            0.73114159,
            0.72180155,
            0.7103216,
            0.70354214,
            0.69387289,
            0.6821765,
            0.67250724,
            0.66365493,
            0.65634507,
            0.64749276,
            0.6378235,
            0.62846822,
            0.61645786,
            0.60694711,
            0.59741808,
            0.59041914,
            0.5803597,
            0.56885841,
            0.55879896,
            0.54958086,
            0.53946045,
            0.53188234,
            0.52276177,
            0.51231215,
            0.50042067,
            0.49075141,
            0.48102119,
            0.47305289,
            0.46354214,
            0.45075141,
            0.44354214,
            0.43075141,
            0.42102119,
            0.41305289,
            0.40042067,
            0.39231215,
            0.38276177,
            0.37231215,
            0.35946045,
            0.35188234,
            0.34120104,
            0.32885841,
            0.31879896,
            0.30811766,
            0.29741808,
            0.28924859,
            0.27860387,
            0.26534675,
            0.25470203,
            0.24638622,
            0.23517452,
            0.2245176,
            0.21075141,
            0.1996403,
            0.18811766,
            0.17897881,
            0.16437128,
            0.15465325,
            0.14153025,
            0.12482548,
            0.11188234,
            0.091492151,
            0.068117665,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.94768785,
            0.94924859,
            0.94612711,
            0.94437128,
            0.9421765,
            0.9396403,
            0.9354824,
            0.93153178,
            0.92924859,
            0.92139613,
            0.9154824,
            0.90958086,
            0.90521567,
            0.89624752,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86749276,
            0.85645786,
            0.85114159,
            0.84258192,
            0.83149215,
            0.82529797,
            0.81640908,
            0.80534675,
            0.79645786,
            0.78811766,
            0.78131992,
            0.7703216,
            0.76354214,
            0.75465325,
            0.74529797,
            0.73640908,
            0.72482548,
            0.71780826,
            0.70924859,
            0.69723823,
            0.69041914,
            0.67879896,
            0.66958086,
            0.66258192,
            0.65305289,
            0.64139613,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60638622,
            0.59634507,
            0.58749276,
            0.5778235,
            0.56534675,
            0.5554824,
            0.54850785,
            0.53624752,
            0.52924859,
            0.51957933,
            0.50924859,
            0.49723823,
            0.4896784,
            0.48053955,
            0.47041914,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35897881,
            0.34612711,
            0.33860387,
            0.32534675,
            0.3178235,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27562872,
            0.2621765,
            0.25387289,
            0.24258192,
            0.23188234,
            0.21879896,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13645786,
            0.12521567,
            0.11041914,
            0.091492151,
            0.07075141,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.93860387,
            0.9354824,
            0.93470203,
            0.93250724,
            0.93075141,
            0.92924859,
            0.92359092,
            0.91879896,
            0.91640908,
            0.90811766,
            0.90219174,
            0.89780826,
            0.88885841,
            0.88139613,
            0.87640908,
            0.86612711,
            0.85879896,
            0.85075141,
            0.84219174,
            0.83634507,
            0.82534675,
            0.81957933,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78219174,
            0.77361378,
            0.76437128,
            0.7554824,
            0.74924859,
            0.7403597,
            0.73114159,
            0.72258192,
            0.71305289,
            0.70139613,
            0.69250724,
            0.68359092,
            0.67640908,
            0.66482548,
            0.65780826,
            0.64612711,
            0.63957933,
            0.62768785,
            0.6203597,
            0.61114159,
            0.59946045,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55153178,
            0.54219174,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48365493,
            0.47361378,
            0.46359092,
            0.45640908,
            0.44359092,
            0.43640908,
            0.42365493,
            0.41361378,
            0.40359092,
            0.39562872,
            0.38529797,
            0.37250724,
            0.36219174,
            0.35461363,
            0.3445176,
            0.33153178,
            0.32354214,
            0.31075141,
            0.30258192,
            0.29188234,
            0.28153025,
            0.27041914,
            0.25723823,
            0.24694711,
            0.23624752,
            0.22749276,
            0.21640908,
            0.20529797,
            0.19387289,
            0.18258192,
            0.16885841,
            0.15645786,
            0.14437128,
            0.13153178,
            0.11819845,
            0.10359092,
            0.087687852,
            0.068117665,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.92354214,
            0.92042067,
            0.9196403,
            0.91723823,
            0.91470203,
            0.91387289,
            0.9096784,
            0.90521567,
            0.89741808,
            0.89149215,
            0.88534675,
            0.87879896,
            0.87153178,
            0.86437128,
            0.85957933,
            0.84958086,
            0.84375248,
            0.83361378,
            0.82749276,
            0.81957933,
            0.80885841,
            0.80276177,
            0.79153178,
            0.78521567,
            0.77478433,
            0.76534675,
            0.75957933,
            0.75041914,
            0.7396403,
            0.73075141,
            0.72375248,
            0.71517452,
            0.70359092,
            0.69470203,
            0.68534675,
            0.67645786,
            0.6696784,
            0.66053955,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62139613,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58359092,
            0.57640908,
            0.56437128,
            0.5578235,
            0.54794696,
            0.53780826,
            0.52612711,
            0.51645786,
            0.50924859,
            0.49957933,
            0.4896784,
            0.47741808,
            0.46768785,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35624752,
            0.34612711,
            0.3354824,
            0.32534675,
            0.31470203,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27250724,
            0.2645176,
            0.25075141,
            0.24258192,
            0.22885841,
            0.2203597,
            0.20924859,
            0.1954824,
            0.18638622,
            0.17517452,
            0.16354214,
            0.14885841,
            0.13645786,
            0.12365493,
            0.1103216,
            0.095482396,
            0.081530255,
            0.059173906,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.90258192,
            0.89946045,
            0.89819845,
            0.89624752,
            0.89361378,
            0.89188234,
            0.88534675,
            0.88354214,
            0.8754824,
            0.87188234,
            0.86359092,
            0.85957933,
            0.85231215,
            0.84521567,
            0.83780826,
            0.82768785,
            0.82276177,
            0.81465325,
            0.80671239,
            0.79860387,
            0.78811766,
            0.77946045,
            0.77149215,
            0.76529797,
            0.75640908,
            0.74846822,
            0.73723823,
            0.73114159,
            0.72258192,
            0.71149215,
            0.7021765,
            0.69328761,
            0.68437128,
            0.6754824,
            0.66694711,
            0.65741808,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62354214,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58671239,
            0.57470203,
            0.56534675,
            0.55860387,
            0.54850785,
            0.53897881,
            0.52924859,
            0.51723823,
            0.50768785,
            0.5003597,
            0.49114159,
            0.48131992,
            0.46885841,
            0.46120104,
            0.45188234,
            0.4396403,
            0.42958086,
            0.41917391,
            0.40885841,
            0.39879896,
            0.38885841,
            0.37879896,
            0.36811766,
            0.36053955,
            0.34768785,
            0.33723823,
            0.32924859,
            0.31645786,
            0.30850785,
            0.29780826,
            0.28749276,
            0.27640908,
            0.26529797,
            0.25465325,
            0.24375248,
            0.2303216,
            0.22153025,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13957933,
            0.12638622,
            0.11305289,
            0.096457857,
            0.083542143,
            0.062191739,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.87041914,
            0.87041914,
            0.86924859,
            0.86749276,
            0.8645176,
            0.85879896,
            0.85470203,
            0.85231215,
            0.84482548,
            0.84131992,
            0.83517452,
            0.82924859,
            0.82276177,
            0.81328761,
            0.80612711,
            0.80120104,
            0.79153178,
            0.78638622,
            0.77897881,
            0.76885841,
            0.76354214,
            0.75562872,
            0.74749276,
            0.73645786,
            0.73114159,
            0.72258192,
            0.71461363,
            0.70359092,
            0.6978235,
            0.68924859,
            0.6803597,
            0.66958086,
            0.66258192,
            0.65149215,
            0.64529797,
            0.63640908,
            0.62749276,
            0.61860387,
            0.6096784,
            0.59819845,
            0.58885841,
            0.5796403,
            0.57075141,
            0.56139613,
            0.55465325,
            0.54219174,
            0.53517452,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47780826,
            0.46846822,
            0.45860387,
            0.44612711,
            0.43645786,
            0.42850785,
            0.41624752,
            0.40612711,
            0.39860387,
            0.38846822,
            0.3778235,
            0.36482548,
            0.35478433,
            0.34437128,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27305289,
            0.2596403,
            0.25114159,
            0.23741808,
            0.22612711,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18258192,
            0.17041914,
            0.15860387,
            0.14359092,
            0.13075141,
            0.11741808,
            0.10359092,
            0.090419143,
            0.073872885,
            0.053052888,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.81860387,
            0.81860387,
            0.81470203,
            0.81562872,
            0.81075141,
            0.81041914,
            0.80437128,
            0.80042067,
            0.79860387,
            0.79387289,
            0.78850785,
            0.78102119,
            0.77780826,
            0.77188234,
            0.76529797,
            0.75645786,
            0.7503216,
            0.74529797,
            0.73860387,
            0.73114159,
            0.72219174,
            0.71478433,
            0.70924859,
            0.6996403,
            0.69465325,
            0.68437128,
            0.67645786,
            0.67114159,
            0.66258192,
            0.65461363,
            0.64359092,
            0.6354824,
            0.62924859,
            0.61879896,
            0.61231215,
            0.60375248,
            0.59517452,
            0.58671239,
            0.5754824,
            0.56924859,
            0.5603597,
            0.55114159,
            0.53917391,
            0.5303216,
            0.52354214,
            0.51387289,
            0.5045176,
            0.49250724,
            0.48521567,
            0.47361378,
            0.46671239,
            0.45470203,
            0.44749276,
            0.4378235,
            0.42794696,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36638622,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31153178,
            0.30102119,
            0.2903216,
            0.2796403,
            0.26885841,
            0.2603597,
            0.24850785,
            0.23478433,
            0.22359092,
            0.21465325,
            0.20276177,
            0.18811766,
            0.17624752,
            0.16359092,
            0.15305289,
            0.1403597,
            0.12482548,
            0.1103216,
            0.097823503,
            0.078798964,
            0.061319921,
            0.033388203,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.72102119,
            0.72258192,
            0.72258192,
            0.72180155,
            0.71819845,
            0.71897881,
            0.71478433,
            0.71517452,
            0.7103216,
            0.70924859,
            0.70359092,
            0.70276177,
            0.69860387,
            0.69153178,
            0.68924859,
            0.6821765,
            0.67723823,
            0.67465325,
            0.66694711,
            0.66375248,
            0.65624752,
            0.6503216,
            0.64671239,
            0.6403597,
            0.63153178,
            0.62437128,
            0.6203597,
            0.61075141,
            0.60521567,
            0.59780826,
            0.59041914,
            0.58042067,
            0.57562872,
            0.56534675,
            0.5603597,
            0.55231215,
            0.54219174,
            0.53361378,
            0.52534675,
            0.51645786,
            0.51041914,
            0.49879896,
            0.49231215,
            0.48102119,
            0.47149215,
            0.4621765,
            0.45562872,
            0.44359092,
            0.43470203,
            0.42482548,
            0.41780826,
            0.40846822,
            0.39860387,
            0.38846822,
            0.3754824,
            0.36794696,
            0.35478433,
            0.34671239,
            0.33562872,
            0.3221765,
            0.31387289,
            0.30258192,
            0.28885841,
            0.2803597,
            0.26924859,
            0.2578235,
            0.24365493,
            0.23149215,
            0.2196403,
            0.20924859,
            0.19640908,
            0.18375248,
            0.16768785,
            0.15640908,
            0.14153025,
            0.12482548,
            0.10885841,
            0.091492151,
            0.07250724,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.5603597,
            0.5603597,
            0.55723823,
            0.55645786,
            0.55470203,
            0.55328761,
            0.55153178,
            0.55231215,
            0.54811766,
            0.54850785,
            0.54482548,
            0.54365493,
            0.54219174,
            0.54258192,
            0.54131992,
            0.53741808,
            0.53478433,
            0.53205304,
            0.53188234,
            0.52846822,
            0.5245176,
            0.51723823,
            0.51250724,
            0.50768785,
            0.5021765,
            0.49723823,
            0.49465325,
            0.48694711,
            0.48375248,
            0.47624752,
            0.4703216,
            0.46437128,
            0.4603597,
            0.45153178,
            0.44749276,
            0.43723823,
            0.43231215,
            0.42219174,
            0.41361378,
            0.40749276,
            0.39645786,
            0.39041914,
            0.3796403,
            0.37075141,
            0.36219174,
            0.35517452,
            0.34671239,
            0.33470203,
            0.32749276,
            0.31470203,
            0.30638622,
            0.29517452,
            0.28354214,
            0.26885841,
            0.2578235,
            0.24102119,
            0.22612711,
            0.21305289,
            0.19470203,
            0.17741808,
            0.15879896,
            0.1403597,
            0.11361378,
            0.084517604,
            0.026721536,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.25723823,
            0.2603597,
            0.25879896,
            0.26276177,
            0.2645176,
            0.26359092,
            0.26534675,
            0.26612711,
            0.26612711,
            0.26534675,
            0.26359092,
            0.26276177,
            0.2554824,
            0.25231215,
            0.24365493,
            0.23897881,
            0.23188234,
            0.2221765,
            0.21470203,
            0.20924859,
            0.1996403,
            0.19153178,
            0.18521567,
            0.17634507,
            0.16671239,
            0.15562872,
            0.14276177,
            0.12482548,
            0.10924859,
            0.085297973,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            1.0003597,
            0.99723823,
            0.99723823,
            0.99957933,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.99957933,
            0.99957933,
            0.99645786,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.60375248,
            0.57723823,
            0.99645786,
            0.99860387,
            0.9954824,
            0.99470203,
            0.99640908,
            0.99465325,
            0.99188234,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.9978235,
            0.9978235,
            0.99470203,
            0.99328761,
            0.99153178,
            0.98885841,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95305289,
            0.93860387,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.99640908,
            0.99640908,
            0.99250724,
            0.99387289,
            0.98885841,
            0.98749276,
            0.9796403,
            0.97250724,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67250724,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.45470203,
            0.42958086,
            0.99153178,
            0.99387289,
            0.99231215,
            0.99041914,
            0.98437128,
            0.9796403,
            0.97465325,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.89819845,
            0.8803597,
            0.85860387,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76846822,
            0.74529797,
            0.71946045,
            0.69860387,
            0.67250724,
            0.64885841,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.48180155,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.98885841,
            0.99041914,
            0.98612711,
            0.98359092,
            0.97879896,
            0.97153178,
            0.96219174,
            0.9503216,
            0.93470203,
            0.91723823,
            0.90053955,
            0.87723823,
            0.8554824,
            0.83361378,
            0.81387289,
            0.78811766,
            0.76534675,
            0.74529797,
            0.72180155,
            0.69860387,
            0.67465325,
            0.64885841,
            0.62749276,
            0.60102119,
            0.57957933,
            0.55250724,
            0.53041914,
            0.50359092,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32612711,
            0.98671239,
            0.98359092,
            0.98354214,
            0.97645786,
            0.97231215,
            0.96102119,
            0.94885841,
            0.93640908,
            0.91860387,
            0.89897881,
            0.87860387,
            0.85470203,
            0.83517452,
            0.81231215,
            0.7896784,
            0.76437128,
            0.74139613,
            0.71819845,
            0.6978235,
            0.67153178,
            0.65041914,
            0.62671239,
            0.60258192,
            0.57860387,
            0.55153178,
            0.52768785,
            0.50529797,
            0.47819845,
            0.45328761,
            0.42811766,
            0.40529797,
            0.37723823,
            0.35149215,
            0.32846822,
            0.29946045,
            0.27465325,
            0.97957933,
            0.97860387,
            0.97250724,
            0.96694711,
            0.96053955,
            0.94612711,
            0.93387289,
            0.91640908,
            0.89478433,
            0.87640908,
            0.85250724,
            0.83305289,
            0.80885841,
            0.78850785,
            0.76529797,
            0.74276177,
            0.71897881,
            0.69328761,
            0.67231215,
            0.64924859,
            0.62529797,
            0.60131992,
            0.57470203,
            0.55075141,
            0.52846822,
            0.50139613,
            0.47897881,
            0.45465325,
            0.42694711,
            0.40139613,
            0.37860387,
            0.3503216,
            0.32437128,
            0.29819845,
            0.27153178,
            0.24638622,
            0.2154824,
            0.96850785,
            0.96482548,
            0.96258192,
            0.95461363,
            0.94354214,
            0.92924859,
            0.90958086,
            0.8903216,
            0.87231215,
            0.85114159,
            0.82924859,
            0.80437128,
            0.78219174,
            0.7596403,
            0.73645786,
            0.71361378,
            0.69231215,
            0.66694711,
            0.64359092,
            0.6196403,
            0.59624752,
            0.57153178,
            0.5496784,
            0.52529797,
            0.49879896,
            0.47634507,
            0.44885841,
            0.42638622,
            0.39879896,
            0.37562872,
            0.34768785,
            0.32139613,
            0.29780826,
            0.26885841,
            0.24375248,
            0.21640908,
            0.18794696,
            0.15640908,
            0.94768785,
            0.94534675,
            0.9396403,
            0.93188234,
            0.9154824,
            0.90180155,
            0.88354214,
            0.86354214,
            0.84258192,
            0.81879896,
            0.79645786,
            0.77478433,
            0.75465325,
            0.72958086,
            0.70924859,
            0.68359092,
            0.66258192,
            0.63957933,
            0.61328761,
            0.59188234,
            0.56534675,
            0.54375248,
            0.51957933,
            0.49250724,
            0.47041914,
            0.44529797,
            0.41741808,
            0.39465325,
            0.36694711,
            0.34354214,
            0.3178235,
            0.28885841,
            0.2621765,
            0.23478433,
            0.20768785,
            0.17917391,
            0.15188234,
            0.11780826,
            0.07075141,
            0.91387289,
            0.91114159,
            0.90375248,
            0.8903216,
            0.8778235,
            0.8603597,
            0.83917391,
            0.8196403,
            0.79879896,
            0.77741808,
            0.75860387,
            0.73470203,
            0.71517452,
            0.69231215,
            0.6696784,
            0.64437128,
            0.6245176,
            0.60131992,
            0.57470203,
            0.55387289,
            0.52924859,
            0.50529797,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32924859,
            0.30258192,
            0.27640908,
            0.24694711,
            0.22153025,
            0.19075141,
            0.1645176,
            0.13387289,
            0.099579332,
            0.051492151,
            0.0,
            0.0,
            0.81860387,
            0.81640908,
            0.81041914,
            0.79879896,
            0.78850785,
            0.77205304,
            0.75645786,
            0.7396403,
            0.72219174,
            0.70359092,
            0.68437128,
            0.66482548,
            0.64359092,
            0.62529797,
            0.60375248,
            0.5796403,
            0.5603597,
            0.53478433,
            0.51387289,
            0.48811766,
            0.46671239,
            0.44276177,
            0.41780826,
            0.3903216,
            0.36638622,
            0.3403597,
            0.31153178,
            0.28749276,
            0.2603597,
            0.23188234,
            0.20276177,
            0.17188234,
            0.1403597,
            0.10529797,
            0.061319921,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.4354824,
            0.4354824,
            0.4378235,
            0.43640908,
            0.43075141,
            0.42538637,
            0.41741808,
            0.40924859,
            0.39860387,
            0.38924859,
            0.37879896,
            0.37114159,
            0.35780826,
            0.33957933,
            0.31562872,
            0.28846822,
            0.25645786,
            0.22437128,
            0.18694711,
            0.13860387,
            0.013278464,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97957933,
            0.97957933,
            0.97645786,
            0.9754824,
            0.97640908,
            0.97250724,
            0.97075141,
            0.96811766,
            0.96794696,
            0.96219174,
            0.96053955,
            0.95361378,
            0.94885841,
            0.94359092,
            0.9403597,
            0.93387289,
            0.92749276,
            0.9203597,
            0.91075141,
            0.90521567,
            0.89478433,
            0.88924859,
            0.87879896,
            0.87231215,
            0.86139613,
            0.85250724,
            0.84638622,
            0.83780826,
            0.82612711,
            0.81723823,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78375248,
            0.77461363,
            0.76529797,
            0.75640908,
            0.74437128,
            0.7354824,
            0.72850785,
            0.71897881,
            0.70768785,
            0.7003597,
            0.68885841,
            0.6796403,
            0.67231215,
            0.66102119,
            0.65149215,
            0.6445176,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60365493,
            0.59634507,
            0.58437128,
            0.57470203,
            0.56749276,
            0.5578235,
            0.54538637,
            0.53780826,
            0.52846822,
            0.51860387,
            0.50612711,
            0.49645786,
            0.48694711,
            0.47897881,
            0.46924859,
            0.45957933,
            0.44924859,
            0.43957933,
            0.42694711,
            0.41897881,
            0.40612711,
            0.39860387,
            0.38612711,
            0.37860387,
            0.36538637,
            0.35780826,
            0.34749276,
            0.33470203,
            0.32437128,
            0.31640908,
            0.30365493,
            0.29517452,
            0.2821765,
            0.27153178,
            0.26042067,
            0.25231215,
            0.24131992,
            0.22768785,
            0.2154824,
            0.20671239,
            0.19153178,
            0.18131992,
            0.16437128,
            0.15188234,
            0.13153178,
            0.1103216,
            0.083542143,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97328761,
            0.97562872,
            0.97250724,
            0.97153178,
            0.97231215,
            0.96811766,
            0.96850785,
            0.96521567,
            0.96258192,
            0.95624752,
            0.95461363,
            0.94924859,
            0.9445176,
            0.93860387,
            0.93231215,
            0.92359092,
            0.91860387,
            0.91114159,
            0.90375248,
            0.89361378,
            0.88534675,
            0.87957933,
            0.86885841,
            0.86276177,
            0.85153178,
            0.84521567,
            0.83634507,
            0.82749276,
            0.81860387,
            0.80768785,
            0.8003597,
            0.78958086,
            0.78258192,
            0.77305289,
            0.7645176,
            0.75250724,
            0.74359092,
            0.73470203,
            0.72794696,
            0.71624752,
            0.70924859,
            0.69723823,
            0.68768785,
            0.67879896,
            0.67114159,
            0.65946045,
            0.6503216,
            0.64354214,
            0.63387289,
            0.6245176,
            0.61465325,
            0.60521567,
            0.59517452,
            0.58359092,
            0.57640908,
            0.56671239,
            0.55640908,
            0.54482548,
            0.53478433,
            0.52749276,
            0.5178235,
            0.50534675,
            0.4954824,
            0.48850785,
            0.47624752,
            0.46846822,
            0.45860387,
            0.44846822,
            0.43860387,
            0.42850785,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36482548,
            0.35478433,
            0.34671239,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27075141,
            0.2596403,
            0.25114159,
            0.24053955,
            0.22924859,
            0.2154824,
            0.20671239,
            0.19465325,
            0.18229538,
            0.16612711,
            0.15465325,
            0.13645786,
            0.11819845,
            0.095482396,
            0.062191739,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97114159,
            0.97114159,
            0.96811766,
            0.96694711,
            0.96482548,
            0.96521567,
            0.96258192,
            0.95741808,
            0.95361378,
            0.95188234,
            0.94749276,
            0.9396403,
            0.93640908,
            0.92768785,
            0.92354214,
            0.91640908,
            0.90694711,
            0.89946045,
            0.89149215,
            0.88359092,
            0.8778235,
            0.86924859,
            0.85879896,
            0.85231215,
            0.84102119,
            0.83205304,
            0.82359092,
            0.81470203,
            0.80534675,
            0.79645786,
            0.7896784,
            0.78131992,
            0.77188234,
            0.76042067,
            0.75387289,
            0.7421765,
            0.73562872,
            0.72365493,
            0.71478433,
            0.70749276,
            0.69860387,
            0.68612711,
            0.67957933,
            0.66811766,
            0.65819845,
            0.64885841,
            0.6396403,
            0.63231215,
            0.62042067,
            0.61075141,
            0.60375248,
            0.59461363,
            0.5821765,
            0.57250724,
            0.56529797,
            0.55562872,
            0.54365493,
            0.53361378,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47478433,
            0.46749276,
            0.45470203,
            0.44749276,
            0.43470203,
            0.42482548,
            0.41478433,
            0.40671239,
            0.39640908,
            0.38671239,
            0.37640908,
            0.36365493,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31465325,
            0.30375248,
            0.29305289,
            0.28276177,
            0.27188234,
            0.25879896,
            0.24811766,
            0.23741808,
            0.22846822,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18229538,
            0.16924859,
            0.15328761,
            0.14153025,
            0.12521567,
            0.10359092,
            0.081530255,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.96521567,
            0.96521567,
            0.96219174,
            0.96102119,
            0.96131992,
            0.95897881,
            0.95361378,
            0.9503216,
            0.94612711,
            0.94139613,
            0.93645786,
            0.93075141,
            0.92749276,
            0.91879896,
            0.91153178,
            0.90482548,
            0.89897881,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86437128,
            0.85860387,
            0.8496784,
            0.84131992,
            0.8303216,
            0.82139613,
            0.81250724,
            0.80359092,
            0.79470203,
            0.78538637,
            0.77897881,
            0.76768785,
            0.75879896,
            0.75188234,
            0.74276177,
            0.73075141,
            0.72219174,
            0.71517452,
            0.70359092,
            0.69640908,
            0.68437128,
            0.6778235,
            0.66850785,
            0.65897881,
            0.64924859,
            0.6403597,
            0.63041914,
            0.61879896,
            0.60958086,
            0.60258192,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55387289,
            0.54375248,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48521567,
            0.47517452,
            0.46529797,
            0.45562872,
            0.44529797,
            0.43562872,
            0.42521567,
            0.41517452,
            0.40529797,
            0.39250724,
            0.3821765,
            0.37465325,
            0.36219174,
            0.35149215,
            0.34139613,
            0.33075141,
            0.32042067,
            0.31231215,
            0.29946045,
            0.29188234,
            0.27879896,
            0.27041914,
            0.25957933,
            0.24850785,
            0.23780826,
            0.22437128,
            0.21562872,
            0.2045176,
            0.19075141,
            0.18131992,
            0.16612711,
            0.15328761,
            0.1396403,
            0.12482548,
            0.11041914,
            0.087687852,
            0.059173906,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.95624752,
            0.95624752,
            0.95478433,
            0.95361378,
            0.95149215,
            0.94885841,
            0.94534675,
            0.9445176,
            0.93723823,
            0.93250724,
            0.92924859,
            0.92354214,
            0.91470203,
            0.90811766,
            0.90102119,
            0.89361378,
            0.88534675,
            0.8803597,
            0.86958086,
            0.86139613,
            0.85562872,
            0.84638622,
            0.83780826,
            0.82924859,
            0.8203597,
            0.80958086,
            0.80042067,
            0.79153178,
            0.78521567,
            0.77361378,
            0.76749276,
            0.7554824,
            0.74924859,
            0.73723823,
            0.73114159,
            0.72180155,
            0.7103216,
            0.70354214,
            0.69387289,
            0.6821765,
            0.67250724,
            0.66365493,
            0.65634507,
            0.64749276,
            0.6378235,
            0.62846822,
            0.61645786,
            0.60694711,
            0.59741808,
            0.59041914,
            0.5803597,
            0.56885841,
            0.55879896,
            0.54958086,
            0.53946045,
            0.53188234,
            0.52276177,
            0.51231215,
            0.50042067,
            0.49075141,
            0.48102119,
            0.47305289,
            0.46354214,
            0.45075141,
            0.44354214,
            0.43075141,
            0.42102119,
            0.41305289,
            0.40042067,
            0.39231215,
            0.38276177,
            0.37231215,
            0.35946045,
            0.35188234,
            0.34120104,
            0.32885841,
            0.31879896,
            0.30811766,
            0.29741808,
            0.28924859,
            0.27860387,
            0.26534675,
            0.25470203,
            0.24638622,
            0.23517452,
            0.2245176,
            0.21075141,
            0.1996403,
            0.18811766,
            0.17897881,
            0.16437128,
            0.15465325,
            0.14153025,
            0.12482548,
            0.11188234,
            0.091492151,
            0.068117665,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.94768785,
            0.94924859,
            0.94612711,
            0.94437128,
            0.9421765,
            0.9396403,
            0.9354824,
            0.93153178,
            0.92924859,
            0.92139613,
            0.9154824,
            0.90958086,
            0.90521567,
            0.89624752,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86749276,
            0.85645786,
            0.85114159,
            0.84258192,
            0.83149215,
            0.82529797,
            0.81640908,
            0.80534675,
            0.79645786,
            0.78811766,
            0.78131992,
            0.7703216,
            0.76354214,
            0.75465325,
            0.74529797,
            0.73640908,
            0.72482548,
            0.71780826,
            0.70924859,
            0.69723823,
            0.69041914,
            0.67879896,
            0.66958086,
            0.66258192,
            0.65305289,
            0.64139613,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60638622,
            0.59634507,
            0.58749276,
            0.5778235,
            0.56534675,
            0.5554824,
            0.54850785,
            0.53624752,
            0.52924859,
            0.51957933,
            0.50924859,
            0.49723823,
            0.4896784,
            0.48053955,
            0.47041914,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35897881,
            0.34612711,
            0.33860387,
            0.32534675,
            0.3178235,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27562872,
            0.2621765,
            0.25387289,
            0.24258192,
            0.23188234,
            0.21879896,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13645786,
            0.12521567,
            0.11041914,
            0.091492151,
            0.07075141,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.93860387,
            0.9354824,
            0.93470203,
            0.93250724,
            0.93075141,
            0.92924859,
            0.92359092,
            0.91879896,
            0.91640908,
            0.90811766,
            0.90219174,
            0.89780826,
            0.88885841,
            0.88139613,
            0.87640908,
            0.86612711,
            0.85879896,
            0.85075141,
            0.84219174,
            0.83634507,
            0.82534675,
            0.81957933,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78219174,
            0.77361378,
            0.76437128,
            0.7554824,
            0.74924859,
            0.7403597,
            0.73114159,
            0.72258192,
            0.71305289,
            0.70139613,
            0.69250724,
            0.68359092,
            0.67640908,
            0.66482548,
            0.65780826,
            0.64612711,
            0.63957933,
            0.62768785,
            0.6203597,
            0.61114159,
            0.59946045,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55153178,
            0.54219174,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48365493,
            0.47361378,
            0.46359092,
            0.45640908,
            0.44359092,
            0.43640908,
            0.42365493,
            0.41361378,
            0.40359092,
            0.39562872,
            0.38529797,
            0.37250724,
            0.36219174,
            0.35461363,
            0.3445176,
            0.33153178,
            0.32354214,
            0.31075141,
            0.30258192,
            0.29188234,
            0.28153025,
            0.27041914,
            0.25723823,
            0.24694711,
            0.23624752,
            0.22749276,
            0.21640908,
            0.20529797,
            0.19387289,
            0.18258192,
            0.16885841,
            0.15645786,
            0.14437128,
            0.13153178,
            0.11819845,
            0.10359092,
            0.087687852,
            0.068117665,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.92354214,
            0.92042067,
            0.9196403,
            0.91723823,
            0.91470203,
            0.91387289,
            0.9096784,
            0.90521567,
            0.89741808,
            0.89149215,
            0.88534675,
            0.87879896,
            0.87153178,
            0.86437128,
            0.85957933,
            0.84958086,
            0.84375248,
            0.83361378,
            0.82749276,
            0.81957933,
            0.80885841,
            0.80276177,
            0.79153178,
            0.78521567,
            0.77478433,
            0.76534675,
            0.75957933,
            0.75041914,
            0.7396403,
            0.73075141,
            0.72375248,
            0.71517452,
            0.70359092,
            0.69470203,
            0.68534675,
            0.67645786,
            0.6696784,
            0.66053955,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62139613,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58359092,
            0.57640908,
            0.56437128,
            0.5578235,
            0.54794696,
            0.53780826,
            0.52612711,
            0.51645786,
            0.50924859,
            0.49957933,
            0.4896784,
            0.47741808,
            0.46768785,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35624752,
            0.34612711,
            0.3354824,
            0.32534675,
            0.31470203,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27250724,
            0.2645176,
            0.25075141,
            0.24258192,
            0.22885841,
            0.2203597,
            0.20924859,
            0.1954824,
            0.18638622,
            0.17517452,
            0.16354214,
            0.14885841,
            0.13645786,
            0.12365493,
            0.1103216,
            0.095482396,
            0.081530255,
            0.059173906,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.90258192,
            0.89946045,
            0.89819845,
            0.89624752,
            0.89361378,
            0.89188234,
            0.88534675,
            0.88354214,
            0.8754824,
            0.87188234,
            0.86359092,
            0.85957933,
            0.85231215,
            0.84521567,
            0.83780826,
            0.82768785,
            0.82276177,
            0.81465325,
            0.80671239,
            0.79860387,
            0.78811766,
            0.77946045,
            0.77149215,
            0.76529797,
            0.75640908,
            0.74846822,
            0.73723823,
            0.73114159,
            0.72258192,
            0.71149215,
            0.7021765,
            0.69328761,
            0.68437128,
            0.6754824,
            0.66694711,
            0.65741808,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62354214,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58671239,
            0.57470203,
            0.56534675,
            0.55860387,
            0.54850785,
            0.53897881,
            0.52924859,
            0.51723823,
            0.50768785,
            0.5003597,
            0.49114159,
            0.48131992,
            0.46885841,
            0.46120104,
            0.45188234,
            0.4396403,
            0.42958086,
            0.41917391,
            0.40885841,
            0.39879896,
            0.38885841,
            0.37879896,
            0.36811766,
            0.36053955,
            0.34768785,
            0.33723823,
            0.32924859,
            0.31645786,
            0.30850785,
            0.29780826,
            0.28749276,
            0.27640908,
            0.26529797,
            0.25465325,
            0.24375248,
            0.2303216,
            0.22153025,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13957933,
            0.12638622,
            0.11305289,
            0.096457857,
            0.083542143,
            0.062191739,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.87041914,
            0.87041914,
            0.86924859,
            0.86749276,
            0.8645176,
            0.85879896,
            0.85470203,
            0.85231215,
            0.84482548,
            0.84131992,
            0.83517452,
            0.82924859,
            0.82276177,
            0.81328761,
            0.80612711,
            0.80120104,
            0.79153178,
            0.78638622,
            0.77897881,
            0.76885841,
            0.76354214,
            0.75562872,
            0.74749276,
            0.73645786,
            0.73114159,
            0.72258192,
            0.71461363,
            0.70359092,
            0.6978235,
            0.68924859,
            0.6803597,
            0.66958086,
            0.66258192,
            0.65149215,
            0.64529797,
            0.63640908,
            0.62749276,
            0.61860387,
            0.6096784,
            0.59819845,
            0.58885841,
            0.5796403,
            0.57075141,
            0.56139613,
            0.55465325,
            0.54219174,
            0.53517452,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47780826,
            0.46846822,
            0.45860387,
            0.44612711,
            0.43645786,
            0.42850785,
            0.41624752,
            0.40612711,
            0.39860387,
            0.38846822,
            0.3778235,
            0.36482548,
            0.35478433,
            0.34437128,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27305289,
            0.2596403,
            0.25114159,
            0.23741808,
            0.22612711,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18258192,
            0.17041914,
            0.15860387,
            0.14359092,
            0.13075141,
            0.11741808,
            0.10359092,
            0.090419143,
            0.073872885,
            0.053052888,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.81860387,
            0.81860387,
            0.81470203,
            0.81562872,
            0.81075141,
            0.81041914,
            0.80437128,
            0.80042067,
            0.79860387,
            0.79387289,
            0.78850785,
            0.78102119,
            0.77780826,
            0.77188234,
            0.76529797,
            0.75645786,
            0.7503216,
            0.74529797,
            0.73860387,
            0.73114159,
            0.72219174,
            0.71478433,
            0.70924859,
            0.6996403,
            0.69465325,
            0.68437128,
            0.67645786,
            0.67114159,
            0.66258192,
            0.65461363,
            0.64359092,
            0.6354824,
            0.62924859,
            0.61879896,
            0.61231215,
            0.60375248,
            0.59517452,
            0.58671239,
            0.5754824,
            0.56924859,
            0.5603597,
            0.55114159,
            0.53917391,
            0.5303216,
            0.52354214,
            0.51387289,
            0.5045176,
            0.49250724,
            0.48521567,
            0.47361378,
            0.46671239,
            0.45470203,
            0.44749276,
            0.4378235,
            0.42794696,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36638622,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31153178,
            0.30102119,
            0.2903216,
            0.2796403,
            0.26885841,
            0.2603597,
            0.24850785,
            0.23478433,
            0.22359092,
            0.21465325,
            0.20276177,
            0.18811766,
            0.17624752,
            0.16359092,
            0.15305289,
            0.1403597,
            0.12482548,
            0.1103216,
            0.097823503,
            0.078798964,
            0.061319921,
            0.033388203,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.72102119,
            0.72258192,
            0.72258192,
            0.72180155,
            0.71819845,
            0.71897881,
            0.71478433,
            0.71517452,
            0.7103216,
            0.70924859,
            0.70359092,
            0.70276177,
            0.69860387,
            0.69153178,
            0.68924859,
            0.6821765,
            0.67723823,
            0.67465325,
            0.66694711,
            0.66375248,
            0.65624752,
            0.6503216,
            0.64671239,
            0.6403597,
            0.63153178,
            0.62437128,
            0.6203597,
            0.61075141,
            0.60521567,
            0.59780826,
            0.59041914,
            0.58042067,
            0.57562872,
            0.56534675,
            0.5603597,
            0.55231215,
            0.54219174,
            0.53361378,
            0.52534675,
            0.51645786,
            0.51041914,
            0.49879896,
            0.49231215,
            0.48102119,
            0.47149215,
            0.4621765,
            0.45562872,
            0.44359092,
            0.43470203,
            0.42482548,
            0.41780826,
            0.40846822,
            0.39860387,
            0.38846822,
            0.3754824,
            0.36794696,
            0.35478433,
            0.34671239,
            0.33562872,
            0.3221765,
            0.31387289,
            0.30258192,
            0.28885841,
            0.2803597,
            0.26924859,
            0.2578235,
            0.24365493,
            0.23149215,
            0.2196403,
            0.20924859,
            0.19640908,
            0.18375248,
            0.16768785,
            0.15640908,
            0.14153025,
            0.12482548,
            0.10885841,
            0.091492151,
            0.07250724,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.5603597,
            0.5603597,
            0.55723823,
            0.55645786,
            0.55470203,
            0.55328761,
            0.55153178,
            0.55231215,
            0.54811766,
            0.54850785,
            0.54482548,
            0.54365493,
            0.54219174,
            0.54258192,
            0.54131992,
            0.53741808,
            0.53478433,
            0.53205304,
            0.53188234,
            0.52846822,
            0.5245176,
            0.51723823,
            0.51250724,
            0.50768785,
            0.5021765,
            0.49723823,
            0.49465325,
            0.48694711,
            0.48375248,
            0.47624752,
            0.4703216,
            0.46437128,
            0.4603597,
            0.45153178,
            0.44749276,
            0.43723823,
            0.43231215,
            0.42219174,
            0.41361378,
            0.40749276,
            0.39645786,
            0.39041914,
            0.3796403,
            0.37075141,
            0.36219174,
            0.35517452,
            0.34671239,
            0.33470203,
            0.32749276,
            0.31470203,
            0.30638622,
            0.29517452,
            0.28354214,
            0.26885841,
            0.2578235,
            0.24102119,
            0.22612711,
            0.21305289,
            0.19470203,
            0.17741808,
            0.15879896,
            0.1403597,
            0.11361378,
            0.084517604,
            0.026721536,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.25723823,
            0.2603597,
            0.25879896,
            0.26276177,
            0.2645176,
            0.26359092,
            0.26534675,
            0.26612711,
            0.26612711,
            0.26534675,
            0.26359092,
            0.26276177,
            0.2554824,
            0.25231215,
            0.24365493,
            0.23897881,
            0.23188234,
            0.2221765,
            0.21470203,
            0.20924859,
            0.1996403,
            0.19153178,
            0.18521567,
            0.17634507,
            0.16671239,
            0.15562872,
            0.14276177,
            0.12482548,
            0.10924859,
            0.085297973,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            1.0003597,
            0.99723823,
            0.99723823,
            0.99957933,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.99957933,
            0.99957933,
            0.99645786,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.60375248,
            0.57723823,
            0.99645786,
            0.99860387,
            0.9954824,
            0.99470203,
            0.99640908,
            0.99465325,
            0.99188234,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.9978235,
            0.9978235,
            0.99470203,
            0.99328761,
            0.99153178,
            0.98885841,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95305289,
            0.93860387,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.99640908,
            0.99640908,
            0.99250724,
            0.99387289,
            0.98885841,
            0.98749276,
            0.9796403,
            0.97250724,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67250724,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.45470203,
            0.42958086,
            0.99153178,
            0.99387289,
            0.99231215,
            0.99041914,
            0.98437128,
            0.9796403,
            0.97465325,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.89819845,
            0.8803597,
            0.85860387,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76846822,
            0.74529797,
            0.71946045,
            0.69860387,
            0.67250724,
            0.64885841,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.48180155,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.98885841,
            0.99041914,
            0.98612711,
            0.98359092,
            0.97879896,
            0.97153178,
            0.96219174,
            0.9503216,
            0.93470203,
            0.91723823,
            0.90053955,
            0.87723823,
            0.8554824,
            0.83361378,
            0.81387289,
            0.78811766,
            0.76534675,
            0.74529797,
            0.72180155,
            0.69860387,
            0.67465325,
            0.64885841,
            0.62749276,
            0.60102119,
            0.57957933,
            0.55250724,
            0.53041914,
            0.50359092,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32612711,
            0.98671239,
            0.98359092,
            0.98354214,
            0.97645786,
            0.97231215,
            0.96102119,
            0.94885841,
            0.93640908,
            0.91860387,
            0.89897881,
            0.87860387,
            0.85470203,
            0.83517452,
            0.81231215,
            0.7896784,
            0.76437128,
            0.74139613,
            0.71819845,
            0.6978235,
            0.67153178,
            0.65041914,
            0.62671239,
            0.60258192,
            0.57860387,
            0.55153178,
            0.52768785,
            0.50529797,
            0.47819845,
            0.45328761,
            0.42811766,
            0.40529797,
            0.37723823,
            0.35149215,
            0.32846822,
            0.29946045,
            0.27465325,
            0.97957933,
            0.97860387,
            0.97250724,
            0.96694711,
            0.96053955,
            0.94612711,
            0.93387289,
            0.91640908,
            0.89478433,
            0.87640908,
            0.85250724,
            0.83305289,
            0.80885841,
            0.78850785,
            0.76529797,
            0.74276177,
            0.71897881,
            0.69328761,
            0.67231215,
            0.64924859,
            0.62529797,
            0.60131992,
            0.57470203,
            0.55075141,
            0.52846822,
            0.50139613,
            0.47897881,
            0.45465325,
            0.42694711,
            0.40139613,
            0.37860387,
            0.3503216,
            0.32437128,
            0.29819845,
            0.27153178,
            0.24638622,
            0.2154824,
            0.96850785,
            0.96482548,
            0.96258192,
            0.95461363,
            0.94354214,
            0.92924859,
            0.90958086,
            0.8903216,
            0.87231215,
            0.85114159,
            0.82924859,
            0.80437128,
            0.78219174,
            0.7596403,
            0.73645786,
            0.71361378,
            0.69231215,
            0.66694711,
            0.64359092,
            0.6196403,
            0.59624752,
            0.57153178,
            0.5496784,
            0.52529797,
            0.49879896,
            0.47634507,
            0.44885841,
            0.42638622,
            0.39879896,
            0.37562872,
            0.34768785,
            0.32139613,
            0.29780826,
            0.26885841,
            0.24375248,
            0.21640908,
            0.18794696,
            0.15640908,
            0.94768785,
            0.94534675,
            0.9396403,
            0.93188234,
            0.9154824,
            0.90180155,
            0.88354214,
            0.86354214,
            0.84258192,
            0.81879896,
            0.79645786,
            0.77478433,
            0.75465325,
            0.72958086,
            0.70924859,
            0.68359092,
            0.66258192,
            0.63957933,
            0.61328761,
            0.59188234,
            0.56534675,
            0.54375248,
            0.51957933,
            0.49250724,
            0.47041914,
            0.44529797,
            0.41741808,
            0.39465325,
            0.36694711,
            0.34354214,
            0.3178235,
            0.28885841,
            0.2621765,
            0.23478433,
            0.20768785,
            0.17917391,
            0.15188234,
            0.11780826,
            0.07075141,
            0.91387289,
            0.91114159,
            0.90375248,
            0.8903216,
            0.8778235,
            0.8603597,
            0.83917391,
            0.8196403,
            0.79879896,
            0.77741808,
            0.75860387,
            0.73470203,
            0.71517452,
            0.69231215,
            0.6696784,
            0.64437128,
            0.6245176,
            0.60131992,
            0.57470203,
            0.55387289,
            0.52924859,
            0.50529797,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32924859,
            0.30258192,
            0.27640908,
            0.24694711,
            0.22153025,
            0.19075141,
            0.1645176,
            0.13387289,
            0.099579332,
            0.051492151,
            0.0,
            0.0,
            0.81860387,
            0.81640908,
            0.81041914,
            0.79879896,
            0.78850785,
            0.77205304,
            0.75645786,
            0.7396403,
            0.72219174,
            0.70359092,
            0.68437128,
            0.66482548,
            0.64359092,
            0.62529797,
            0.60375248,
            0.5796403,
            0.5603597,
            0.53478433,
            0.51387289,
            0.48811766,
            0.46671239,
            0.44276177,
            0.41780826,
            0.3903216,
            0.36638622,
            0.3403597,
            0.31153178,
            0.28749276,
            0.2603597,
            0.23188234,
            0.20276177,
            0.17188234,
            0.1403597,
            0.10529797,
            0.061319921,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.4354824,
            0.4354824,
            0.4378235,
            0.43640908,
            0.43075141,
            0.42538637,
            0.41741808,
            0.40924859,
            0.39860387,
            0.38924859,
            0.37879896,
            0.37114159,
            0.35780826,
            0.33957933,
            0.31562872,
            0.28846822,
            0.25645786,
            0.22437128,
            0.18694711,
            0.13860387,
            0.013278464,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97957933,
            0.97957933,
            0.97645786,
            0.9754824,
            0.97640908,
            0.97250724,
            0.97075141,
            0.96811766,
            0.96794696,
            0.96219174,
            0.96053955,
            0.95361378,
            0.94885841,
            0.94359092,
            0.9403597,
            0.93387289,
            0.92749276,
            0.9203597,
            0.91075141,
            0.90521567,
            0.89478433,
            0.88924859,
            0.87879896,
            0.87231215,
            0.86139613,
            0.85250724,
            0.84638622,
            0.83780826,
            0.82612711,
            0.81723823,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78375248,
            0.77461363,
            0.76529797,
            0.75640908,
            0.74437128,
            0.7354824,
            0.72850785,
            0.71897881,
            0.70768785,
            0.7003597,
            0.68885841,
            0.6796403,
            0.67231215,
            0.66102119,
            0.65149215,
            0.6445176,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60365493,
            0.59634507,
            0.58437128,
            0.57470203,
            0.56749276,
            0.5578235,
            0.54538637,
            0.53780826,
            0.52846822,
            0.51860387,
            0.50612711,
            0.49645786,
            0.48694711,
            0.47897881,
            0.46924859,
            0.45957933,
            0.44924859,
            0.43957933,
            0.42694711,
            0.41897881,
            0.40612711,
            0.39860387,
            0.38612711,
            0.37860387,
            0.36538637,
            0.35780826,
            0.34749276,
            0.33470203,
            0.32437128,
            0.31640908,
            0.30365493,
            0.29517452,
            0.2821765,
            0.27153178,
            0.26042067,
            0.25231215,
            0.24131992,
            0.22768785,
            0.2154824,
            0.20671239,
            0.19153178,
            0.18131992,
            0.16437128,
            0.15188234,
            0.13153178,
            0.1103216,
            0.083542143,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97328761,
            0.97562872,
            0.97250724,
            0.97153178,
            0.97231215,
            0.96811766,
            0.96850785,
            0.96521567,
            0.96258192,
            0.95624752,
            0.95461363,
            0.94924859,
            0.9445176,
            0.93860387,
            0.93231215,
            0.92359092,
            0.91860387,
            0.91114159,
            0.90375248,
            0.89361378,
            0.88534675,
            0.87957933,
            0.86885841,
            0.86276177,
            0.85153178,
            0.84521567,
            0.83634507,
            0.82749276,
            0.81860387,
            0.80768785,
            0.8003597,
            0.78958086,
            0.78258192,
            0.77305289,
            0.7645176,
            0.75250724,
            0.74359092,
            0.73470203,
            0.72794696,
            0.71624752,
            0.70924859,
            0.69723823,
            0.68768785,
            0.67879896,
            0.67114159,
            0.65946045,
            0.6503216,
            0.64354214,
            0.63387289,
            0.6245176,
            0.61465325,
            0.60521567,
            0.59517452,
            0.58359092,
            0.57640908,
            0.56671239,
            0.55640908,
            0.54482548,
            0.53478433,
            0.52749276,
            0.5178235,
            0.50534675,
            0.4954824,
            0.48850785,
            0.47624752,
            0.46846822,
            0.45860387,
            0.44846822,
            0.43860387,
            0.42850785,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36482548,
            0.35478433,
            0.34671239,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27075141,
            0.2596403,
            0.25114159,
            0.24053955,
            0.22924859,
            0.2154824,
            0.20671239,
            0.19465325,
            0.18229538,
            0.16612711,
            0.15465325,
            0.13645786,
            0.11819845,
            0.095482396,
            0.062191739,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97114159,
            0.97114159,
            0.96811766,
            0.96694711,
            0.96482548,
            0.96521567,
            0.96258192,
            0.95741808,
            0.95361378,
            0.95188234,
            0.94749276,
            0.9396403,
            0.93640908,
            0.92768785,
            0.92354214,
            0.91640908,
            0.90694711,
            0.89946045,
            0.89149215,
            0.88359092,
            0.8778235,
            0.86924859,
            0.85879896,
            0.85231215,
            0.84102119,
            0.83205304,
            0.82359092,
            0.81470203,
            0.80534675,
            0.79645786,
            0.7896784,
            0.78131992,
            0.77188234,
            0.76042067,
            0.75387289,
            0.7421765,
            0.73562872,
            0.72365493,
            0.71478433,
            0.70749276,
            0.69860387,
            0.68612711,
            0.67957933,
            0.66811766,
            0.65819845,
            0.64885841,
            0.6396403,
            0.63231215,
            0.62042067,
            0.61075141,
            0.60375248,
            0.59461363,
            0.5821765,
            0.57250724,
            0.56529797,
            0.55562872,
            0.54365493,
            0.53361378,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47478433,
            0.46749276,
            0.45470203,
            0.44749276,
            0.43470203,
            0.42482548,
            0.41478433,
            0.40671239,
            0.39640908,
            0.38671239,
            0.37640908,
            0.36365493,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31465325,
            0.30375248,
            0.29305289,
            0.28276177,
            0.27188234,
            0.25879896,
            0.24811766,
            0.23741808,
            0.22846822,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18229538,
            0.16924859,
            0.15328761,
            0.14153025,
            0.12521567,
            0.10359092,
            0.081530255,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.96521567,
            0.96521567,
            0.96219174,
            0.96102119,
            0.96131992,
            0.95897881,
            0.95361378,
            0.9503216,
            0.94612711,
            0.94139613,
            0.93645786,
            0.93075141,
            0.92749276,
            0.91879896,
            0.91153178,
            0.90482548,
            0.89897881,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86437128,
            0.85860387,
            0.8496784,
            0.84131992,
            0.8303216,
            0.82139613,
            0.81250724,
            0.80359092,
            0.79470203,
            0.78538637,
            0.77897881,
            0.76768785,
            0.75879896,
            0.75188234,
            0.74276177,
            0.73075141,
            0.72219174,
            0.71517452,
            0.70359092,
            0.69640908,
            0.68437128,
            0.6778235,
            0.66850785,
            0.65897881,
            0.64924859,
            0.6403597,
            0.63041914,
            0.61879896,
            0.60958086,
            0.60258192,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55387289,
            0.54375248,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48521567,
            0.47517452,
            0.46529797,
            0.45562872,
            0.44529797,
            0.43562872,
            0.42521567,
            0.41517452,
            0.40529797,
            0.39250724,
            0.3821765,
            0.37465325,
            0.36219174,
            0.35149215,
            0.34139613,
            0.33075141,
            0.32042067,
            0.31231215,
            0.29946045,
            0.29188234,
            0.27879896,
            0.27041914,
            0.25957933,
            0.24850785,
            0.23780826,
            0.22437128,
            0.21562872,
            0.2045176,
            0.19075141,
            0.18131992,
            0.16612711,
            0.15328761,
            0.1396403,
            0.12482548,
            0.11041914,
            0.087687852,
            0.059173906,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.95624752,
            0.95624752,
            0.95478433,
            0.95361378,
            0.95149215,
            0.94885841,
            0.94534675,
            0.9445176,
            0.93723823,
            0.93250724,
            0.92924859,
            0.92354214,
            0.91470203,
            0.90811766,
            0.90102119,
            0.89361378,
            0.88534675,
            0.8803597,
            0.86958086,
            0.86139613,
            0.85562872,
            0.84638622,
            0.83780826,
            0.82924859,
            0.8203597,
            0.80958086,
            0.80042067,
            0.79153178,
            0.78521567,
            0.77361378,
            0.76749276,
            0.7554824,
            0.74924859,
            0.73723823,
            0.73114159,
            0.72180155,
            0.7103216,
            0.70354214,
            0.69387289,
            0.6821765,
            0.67250724,
            0.66365493,
            0.65634507,
            0.64749276,
            0.6378235,
            0.62846822,
            0.61645786,
            0.60694711,
            0.59741808,
            0.59041914,
            0.5803597,
            0.56885841,
            0.55879896,
            0.54958086,
            0.53946045,
            0.53188234,
            0.52276177,
            0.51231215,
            0.50042067,
            0.49075141,
            0.48102119,
            0.47305289,
            0.46354214,
            0.45075141,
            0.44354214,
            0.43075141,
            0.42102119,
            0.41305289,
            0.40042067,
            0.39231215,
            0.38276177,
            0.37231215,
            0.35946045,
            0.35188234,
            0.34120104,
            0.32885841,
            0.31879896,
            0.30811766,
            0.29741808,
            0.28924859,
            0.27860387,
            0.26534675,
            0.25470203,
            0.24638622,
            0.23517452,
            0.2245176,
            0.21075141,
            0.1996403,
            0.18811766,
            0.17897881,
            0.16437128,
            0.15465325,
            0.14153025,
            0.12482548,
            0.11188234,
            0.091492151,
            0.068117665,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.94768785,
            0.94924859,
            0.94612711,
            0.94437128,
            0.9421765,
            0.9396403,
            0.9354824,
            0.93153178,
            0.92924859,
            0.92139613,
            0.9154824,
            0.90958086,
            0.90521567,
            0.89624752,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86749276,
            0.85645786,
            0.85114159,
            0.84258192,
            0.83149215,
            0.82529797,
            0.81640908,
            0.80534675,
            0.79645786,
            0.78811766,
            0.78131992,
            0.7703216,
            0.76354214,
            0.75465325,
            0.74529797,
            0.73640908,
            0.72482548,
            0.71780826,
            0.70924859,
            0.69723823,
            0.69041914,
            0.67879896,
            0.66958086,
            0.66258192,
            0.65305289,
            0.64139613,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60638622,
            0.59634507,
            0.58749276,
            0.5778235,
            0.56534675,
            0.5554824,
            0.54850785,
            0.53624752,
            0.52924859,
            0.51957933,
            0.50924859,
            0.49723823,
            0.4896784,
            0.48053955,
            0.47041914,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35897881,
            0.34612711,
            0.33860387,
            0.32534675,
            0.3178235,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27562872,
            0.2621765,
            0.25387289,
            0.24258192,
            0.23188234,
            0.21879896,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13645786,
            0.12521567,
            0.11041914,
            0.091492151,
            0.07075141,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.93860387,
            0.9354824,
            0.93470203,
            0.93250724,
            0.93075141,
            0.92924859,
            0.92359092,
            0.91879896,
            0.91640908,
            0.90811766,
            0.90219174,
            0.89780826,
            0.88885841,
            0.88139613,
            0.87640908,
            0.86612711,
            0.85879896,
            0.85075141,
            0.84219174,
            0.83634507,
            0.82534675,
            0.81957933,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78219174,
            0.77361378,
            0.76437128,
            0.7554824,
            0.74924859,
            0.7403597,
            0.73114159,
            0.72258192,
            0.71305289,
            0.70139613,
            0.69250724,
            0.68359092,
            0.67640908,
            0.66482548,
            0.65780826,
            0.64612711,
            0.63957933,
            0.62768785,
            0.6203597,
            0.61114159,
            0.59946045,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55153178,
            0.54219174,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48365493,
            0.47361378,
            0.46359092,
            0.45640908,
            0.44359092,
            0.43640908,
            0.42365493,
            0.41361378,
            0.40359092,
            0.39562872,
            0.38529797,
            0.37250724,
            0.36219174,
            0.35461363,
            0.3445176,
            0.33153178,
            0.32354214,
            0.31075141,
            0.30258192,
            0.29188234,
            0.28153025,
            0.27041914,
            0.25723823,
            0.24694711,
            0.23624752,
            0.22749276,
            0.21640908,
            0.20529797,
            0.19387289,
            0.18258192,
            0.16885841,
            0.15645786,
            0.14437128,
            0.13153178,
            0.11819845,
            0.10359092,
            0.087687852,
            0.068117665,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.92354214,
            0.92042067,
            0.9196403,
            0.91723823,
            0.91470203,
            0.91387289,
            0.9096784,
            0.90521567,
            0.89741808,
            0.89149215,
            0.88534675,
            0.87879896,
            0.87153178,
            0.86437128,
            0.85957933,
            0.84958086,
            0.84375248,
            0.83361378,
            0.82749276,
            0.81957933,
            0.80885841,
            0.80276177,
            0.79153178,
            0.78521567,
            0.77478433,
            0.76534675,
            0.75957933,
            0.75041914,
            0.7396403,
            0.73075141,
            0.72375248,
            0.71517452,
            0.70359092,
            0.69470203,
            0.68534675,
            0.67645786,
            0.6696784,
            0.66053955,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62139613,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58359092,
            0.57640908,
            0.56437128,
            0.5578235,
            0.54794696,
            0.53780826,
            0.52612711,
            0.51645786,
            0.50924859,
            0.49957933,
            0.4896784,
            0.47741808,
            0.46768785,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35624752,
            0.34612711,
            0.3354824,
            0.32534675,
            0.31470203,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27250724,
            0.2645176,
            0.25075141,
            0.24258192,
            0.22885841,
            0.2203597,
            0.20924859,
            0.1954824,
            0.18638622,
            0.17517452,
            0.16354214,
            0.14885841,
            0.13645786,
            0.12365493,
            0.1103216,
            0.095482396,
            0.081530255,
            0.059173906,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.90258192,
            0.89946045,
            0.89819845,
            0.89624752,
            0.89361378,
            0.89188234,
            0.88534675,
            0.88354214,
            0.8754824,
            0.87188234,
            0.86359092,
            0.85957933,
            0.85231215,
            0.84521567,
            0.83780826,
            0.82768785,
            0.82276177,
            0.81465325,
            0.80671239,
            0.79860387,
            0.78811766,
            0.77946045,
            0.77149215,
            0.76529797,
            0.75640908,
            0.74846822,
            0.73723823,
            0.73114159,
            0.72258192,
            0.71149215,
            0.7021765,
            0.69328761,
            0.68437128,
            0.6754824,
            0.66694711,
            0.65741808,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62354214,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58671239,
            0.57470203,
            0.56534675,
            0.55860387,
            0.54850785,
            0.53897881,
            0.52924859,
            0.51723823,
            0.50768785,
            0.5003597,
            0.49114159,
            0.48131992,
            0.46885841,
            0.46120104,
            0.45188234,
            0.4396403,
            0.42958086,
            0.41917391,
            0.40885841,
            0.39879896,
            0.38885841,
            0.37879896,
            0.36811766,
            0.36053955,
            0.34768785,
            0.33723823,
            0.32924859,
            0.31645786,
            0.30850785,
            0.29780826,
            0.28749276,
            0.27640908,
            0.26529797,
            0.25465325,
            0.24375248,
            0.2303216,
            0.22153025,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13957933,
            0.12638622,
            0.11305289,
            0.096457857,
            0.083542143,
            0.062191739,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.87041914,
            0.87041914,
            0.86924859,
            0.86749276,
            0.8645176,
            0.85879896,
            0.85470203,
            0.85231215,
            0.84482548,
            0.84131992,
            0.83517452,
            0.82924859,
            0.82276177,
            0.81328761,
            0.80612711,
            0.80120104,
            0.79153178,
            0.78638622,
            0.77897881,
            0.76885841,
            0.76354214,
            0.75562872,
            0.74749276,
            0.73645786,
            0.73114159,
            0.72258192,
            0.71461363,
            0.70359092,
            0.6978235,
            0.68924859,
            0.6803597,
            0.66958086,
            0.66258192,
            0.65149215,
            0.64529797,
            0.63640908,
            0.62749276,
            0.61860387,
            0.6096784,
            0.59819845,
            0.58885841,
            0.5796403,
            0.57075141,
            0.56139613,
            0.55465325,
            0.54219174,
            0.53517452,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47780826,
            0.46846822,
            0.45860387,
            0.44612711,
            0.43645786,
            0.42850785,
            0.41624752,
            0.40612711,
            0.39860387,
            0.38846822,
            0.3778235,
            0.36482548,
            0.35478433,
            0.34437128,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27305289,
            0.2596403,
            0.25114159,
            0.23741808,
            0.22612711,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18258192,
            0.17041914,
            0.15860387,
            0.14359092,
            0.13075141,
            0.11741808,
            0.10359092,
            0.090419143,
            0.073872885,
            0.053052888,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.81860387,
            0.81860387,
            0.81470203,
            0.81562872,
            0.81075141,
            0.81041914,
            0.80437128,
            0.80042067,
            0.79860387,
            0.79387289,
            0.78850785,
            0.78102119,
            0.77780826,
            0.77188234,
            0.76529797,
            0.75645786,
            0.7503216,
            0.74529797,
            0.73860387,
            0.73114159,
            0.72219174,
            0.71478433,
            0.70924859,
            0.6996403,
            0.69465325,
            0.68437128,
            0.67645786,
            0.67114159,
            0.66258192,
            0.65461363,
            0.64359092,
            0.6354824,
            0.62924859,
            0.61879896,
            0.61231215,
            0.60375248,
            0.59517452,
            0.58671239,
            0.5754824,
            0.56924859,
            0.5603597,
            0.55114159,
            0.53917391,
            0.5303216,
            0.52354214,
            0.51387289,
            0.5045176,
            0.49250724,
            0.48521567,
            0.47361378,
            0.46671239,
            0.45470203,
            0.44749276,
            0.4378235,
            0.42794696,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36638622,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31153178,
            0.30102119,
            0.2903216,
            0.2796403,
            0.26885841,
            0.2603597,
            0.24850785,
            0.23478433,
            0.22359092,
            0.21465325,
            0.20276177,
            0.18811766,
            0.17624752,
            0.16359092,
            0.15305289,
            0.1403597,
            0.12482548,
            0.1103216,
            0.097823503,
            0.078798964,
            0.061319921,
            0.033388203,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.72102119,
            0.72258192,
            0.72258192,
            0.72180155,
            0.71819845,
            0.71897881,
            0.71478433,
            0.71517452,
            0.7103216,
            0.70924859,
            0.70359092,
            0.70276177,
            0.69860387,
            0.69153178,
            0.68924859,
            0.6821765,
            0.67723823,
            0.67465325,
            0.66694711,
            0.66375248,
            0.65624752,
            0.6503216,
            0.64671239,
            0.6403597,
            0.63153178,
            0.62437128,
            0.6203597,
            0.61075141,
            0.60521567,
            0.59780826,
            0.59041914,
            0.58042067,
            0.57562872,
            0.56534675,
            0.5603597,
            0.55231215,
            0.54219174,
            0.53361378,
            0.52534675,
            0.51645786,
            0.51041914,
            0.49879896,
            0.49231215,
            0.48102119,
            0.47149215,
            0.4621765,
            0.45562872,
            0.44359092,
            0.43470203,
            0.42482548,
            0.41780826,
            0.40846822,
            0.39860387,
            0.38846822,
            0.3754824,
            0.36794696,
            0.35478433,
            0.34671239,
            0.33562872,
            0.3221765,
            0.31387289,
            0.30258192,
            0.28885841,
            0.2803597,
            0.26924859,
            0.2578235,
            0.24365493,
            0.23149215,
            0.2196403,
            0.20924859,
            0.19640908,
            0.18375248,
            0.16768785,
            0.15640908,
            0.14153025,
            0.12482548,
            0.10885841,
            0.091492151,
            0.07250724,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.5603597,
            0.5603597,
            0.55723823,
            0.55645786,
            0.55470203,
            0.55328761,
            0.55153178,
            0.55231215,
            0.54811766,
            0.54850785,
            0.54482548,
            0.54365493,
            0.54219174,
            0.54258192,
            0.54131992,
            0.53741808,
            0.53478433,
            0.53205304,
            0.53188234,
            0.52846822,
            0.5245176,
            0.51723823,
            0.51250724,
            0.50768785,
            0.5021765,
            0.49723823,
            0.49465325,
            0.48694711,
            0.48375248,
            0.47624752,
            0.4703216,
            0.46437128,
            0.4603597,
            0.45153178,
            0.44749276,
            0.43723823,
            0.43231215,
            0.42219174,
            0.41361378,
            0.40749276,
            0.39645786,
            0.39041914,
            0.3796403,
            0.37075141,
            0.36219174,
            0.35517452,
            0.34671239,
            0.33470203,
            0.32749276,
            0.31470203,
            0.30638622,
            0.29517452,
            0.28354214,
            0.26885841,
            0.2578235,
            0.24102119,
            0.22612711,
            0.21305289,
            0.19470203,
            0.17741808,
            0.15879896,
            0.1403597,
            0.11361378,
            0.084517604,
            0.026721536,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.25723823,
            0.2603597,
            0.25879896,
            0.26276177,
            0.2645176,
            0.26359092,
            0.26534675,
            0.26612711,
            0.26612711,
            0.26534675,
            0.26359092,
            0.26276177,
            0.2554824,
            0.25231215,
            0.24365493,
            0.23897881,
            0.23188234,
            0.2221765,
            0.21470203,
            0.20924859,
            0.1996403,
            0.19153178,
            0.18521567,
            0.17634507,
            0.16671239,
            0.15562872,
            0.14276177,
            0.12482548,
            0.10924859,
            0.085297973,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            1.0003597,
            0.99723823,
            0.99723823,
            0.99957933,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.99957933,
            0.99957933,
            0.99645786,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.60375248,
            0.57723823,
            0.99645786,
            0.99860387,
            0.9954824,
            0.99470203,
            0.99640908,
            0.99465325,
            0.99188234,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.9978235,
            0.9978235,
            0.99470203,
            0.99328761,
            0.99153178,
            0.98885841,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95305289,
            0.93860387,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.99640908,
            0.99640908,
            0.99250724,
            0.99387289,
            0.98885841,
            0.98749276,
            0.9796403,
            0.97250724,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67250724,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.45470203,
            0.42958086,
            0.99153178,
            0.99387289,
            0.99231215,
            0.99041914,
            0.98437128,
            0.9796403,
            0.97465325,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.89819845,
            0.8803597,
            0.85860387,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76846822,
            0.74529797,
            0.71946045,
            0.69860387,
            0.67250724,
            0.64885841,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.48180155,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.98885841,
            0.99041914,
            0.98612711,
            0.98359092,
            0.97879896,
            0.97153178,
            0.96219174,
            0.9503216,
            0.93470203,
            0.91723823,
            0.90053955,
            0.87723823,
            0.8554824,
            0.83361378,
            0.81387289,
            0.78811766,
            0.76534675,
            0.74529797,
            0.72180155,
            0.69860387,
            0.67465325,
            0.64885841,
            0.62749276,
            0.60102119,
            0.57957933,
            0.55250724,
            0.53041914,
            0.50359092,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32612711,
            0.98671239,
            0.98359092,
            0.98354214,
            0.97645786,
            0.97231215,
            0.96102119,
            0.94885841,
            0.93640908,
            0.91860387,
            0.89897881,
            0.87860387,
            0.85470203,
            0.83517452,
            0.81231215,
            0.7896784,
            0.76437128,
            0.74139613,
            0.71819845,
            0.6978235,
            0.67153178,
            0.65041914,
            0.62671239,
            0.60258192,
            0.57860387,
            0.55153178,
            0.52768785,
            0.50529797,
            0.47819845,
            0.45328761,
            0.42811766,
            0.40529797,
            0.37723823,
            0.35149215,
            0.32846822,
            0.29946045,
            0.27465325,
            0.97957933,
            0.97860387,
            0.97250724,
            0.96694711,
            0.96053955,
            0.94612711,
            0.93387289,
            0.91640908,
            0.89478433,
            0.87640908,
            0.85250724,
            0.83305289,
            0.80885841,
            0.78850785,
            0.76529797,
            0.74276177,
            0.71897881,
            0.69328761,
            0.67231215,
            0.64924859,
            0.62529797,
            0.60131992,
            0.57470203,
            0.55075141,
            0.52846822,
            0.50139613,
            0.47897881,
            0.45465325,
            0.42694711,
            0.40139613,
            0.37860387,
            0.3503216,
            0.32437128,
            0.29819845,
            0.27153178,
            0.24638622,
            0.2154824,
            0.96850785,
            0.96482548,
            0.96258192,
            0.95461363,
            0.94354214,
            0.92924859,
            0.90958086,
            0.8903216,
            0.87231215,
            0.85114159,
            0.82924859,
            0.80437128,
            0.78219174,
            0.7596403,
            0.73645786,
            0.71361378,
            0.69231215,
            0.66694711,
            0.64359092,
            0.6196403,
            0.59624752,
            0.57153178,
            0.5496784,
            0.52529797,
            0.49879896,
            0.47634507,
            0.44885841,
            0.42638622,
            0.39879896,
            0.37562872,
            0.34768785,
            0.32139613,
            0.29780826,
            0.26885841,
            0.24375248,
            0.21640908,
            0.18794696,
            0.15640908,
            0.94768785,
            0.94534675,
            0.9396403,
            0.93188234,
            0.9154824,
            0.90180155,
            0.88354214,
            0.86354214,
            0.84258192,
            0.81879896,
            0.79645786,
            0.77478433,
            0.75465325,
            0.72958086,
            0.70924859,
            0.68359092,
            0.66258192,
            0.63957933,
            0.61328761,
            0.59188234,
            0.56534675,
            0.54375248,
            0.51957933,
            0.49250724,
            0.47041914,
            0.44529797,
            0.41741808,
            0.39465325,
            0.36694711,
            0.34354214,
            0.3178235,
            0.28885841,
            0.2621765,
            0.23478433,
            0.20768785,
            0.17917391,
            0.15188234,
            0.11780826,
            0.07075141,
            0.91387289,
            0.91114159,
            0.90375248,
            0.8903216,
            0.8778235,
            0.8603597,
            0.83917391,
            0.8196403,
            0.79879896,
            0.77741808,
            0.75860387,
            0.73470203,
            0.71517452,
            0.69231215,
            0.6696784,
            0.64437128,
            0.6245176,
            0.60131992,
            0.57470203,
            0.55387289,
            0.52924859,
            0.50529797,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32924859,
            0.30258192,
            0.27640908,
            0.24694711,
            0.22153025,
            0.19075141,
            0.1645176,
            0.13387289,
            0.099579332,
            0.051492151,
            0.0,
            0.0,
            0.81860387,
            0.81640908,
            0.81041914,
            0.79879896,
            0.78850785,
            0.77205304,
            0.75645786,
            0.7396403,
            0.72219174,
            0.70359092,
            0.68437128,
            0.66482548,
            0.64359092,
            0.62529797,
            0.60375248,
            0.5796403,
            0.5603597,
            0.53478433,
            0.51387289,
            0.48811766,
            0.46671239,
            0.44276177,
            0.41780826,
            0.3903216,
            0.36638622,
            0.3403597,
            0.31153178,
            0.28749276,
            0.2603597,
            0.23188234,
            0.20276177,
            0.17188234,
            0.1403597,
            0.10529797,
            0.061319921,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.4354824,
            0.4354824,
            0.4378235,
            0.43640908,
            0.43075141,
            0.42538637,
            0.41741808,
            0.40924859,
            0.39860387,
            0.38924859,
            0.37879896,
            0.37114159,
            0.35780826,
            0.33957933,
            0.31562872,
            0.28846822,
            0.25645786,
            0.22437128,
            0.18694711,
            0.13860387,
            0.013278464,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97957933,
            0.97957933,
            0.97645786,
            0.9754824,
            0.97640908,
            0.97250724,
            0.97075141,
            0.96811766,
            0.96794696,
            0.96219174,
            0.96053955,
            0.95361378,
            0.94885841,
            0.94359092,
            0.9403597,
            0.93387289,
            0.92749276,
            0.9203597,
            0.91075141,
            0.90521567,
            0.89478433,
            0.88924859,
            0.87879896,
            0.87231215,
            0.86139613,
            0.85250724,
            0.84638622,
            0.83780826,
            0.82612711,
            0.81723823,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78375248,
            0.77461363,
            0.76529797,
            0.75640908,
            0.74437128,
            0.7354824,
            0.72850785,
            0.71897881,
            0.70768785,
            0.7003597,
            0.68885841,
            0.6796403,
            0.67231215,
            0.66102119,
            0.65149215,
            0.6445176,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60365493,
            0.59634507,
            0.58437128,
            0.57470203,
            0.56749276,
            0.5578235,
            0.54538637,
            0.53780826,
            0.52846822,
            0.51860387,
            0.50612711,
            0.49645786,
            0.48694711,
            0.47897881,
            0.46924859,
            0.45957933,
            0.44924859,
            0.43957933,
            0.42694711,
            0.41897881,
            0.40612711,
            0.39860387,
            0.38612711,
            0.37860387,
            0.36538637,
            0.35780826,
            0.34749276,
            0.33470203,
            0.32437128,
            0.31640908,
            0.30365493,
            0.29517452,
            0.2821765,
            0.27153178,
            0.26042067,
            0.25231215,
            0.24131992,
            0.22768785,
            0.2154824,
            0.20671239,
            0.19153178,
            0.18131992,
            0.16437128,
            0.15188234,
            0.13153178,
            0.1103216,
            0.083542143,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97328761,
            0.97562872,
            0.97250724,
            0.97153178,
            0.97231215,
            0.96811766,
            0.96850785,
            0.96521567,
            0.96258192,
            0.95624752,
            0.95461363,
            0.94924859,
            0.9445176,
            0.93860387,
            0.93231215,
            0.92359092,
            0.91860387,
            0.91114159,
            0.90375248,
            0.89361378,
            0.88534675,
            0.87957933,
            0.86885841,
            0.86276177,
            0.85153178,
            0.84521567,
            0.83634507,
            0.82749276,
            0.81860387,
            0.80768785,
            0.8003597,
            0.78958086,
            0.78258192,
            0.77305289,
            0.7645176,
            0.75250724,
            0.74359092,
            0.73470203,
            0.72794696,
            0.71624752,
            0.70924859,
            0.69723823,
            0.68768785,
            0.67879896,
            0.67114159,
            0.65946045,
            0.6503216,
            0.64354214,
            0.63387289,
            0.6245176,
            0.61465325,
            0.60521567,
            0.59517452,
            0.58359092,
            0.57640908,
            0.56671239,
            0.55640908,
            0.54482548,
            0.53478433,
            0.52749276,
            0.5178235,
            0.50534675,
            0.4954824,
            0.48850785,
            0.47624752,
            0.46846822,
            0.45860387,
            0.44846822,
            0.43860387,
            0.42850785,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36482548,
            0.35478433,
            0.34671239,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27075141,
            0.2596403,
            0.25114159,
            0.24053955,
            0.22924859,
            0.2154824,
            0.20671239,
            0.19465325,
            0.18229538,
            0.16612711,
            0.15465325,
            0.13645786,
            0.11819845,
            0.095482396,
            0.062191739,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.97114159,
            0.97114159,
            0.96811766,
            0.96694711,
            0.96482548,
            0.96521567,
            0.96258192,
            0.95741808,
            0.95361378,
            0.95188234,
            0.94749276,
            0.9396403,
            0.93640908,
            0.92768785,
            0.92354214,
            0.91640908,
            0.90694711,
            0.89946045,
            0.89149215,
            0.88359092,
            0.8778235,
            0.86924859,
            0.85879896,
            0.85231215,
            0.84102119,
            0.83205304,
            0.82359092,
            0.81470203,
            0.80534675,
            0.79645786,
            0.7896784,
            0.78131992,
            0.77188234,
            0.76042067,
            0.75387289,
            0.7421765,
            0.73562872,
            0.72365493,
            0.71478433,
            0.70749276,
            0.69860387,
            0.68612711,
            0.67957933,
            0.66811766,
            0.65819845,
            0.64885841,
            0.6396403,
            0.63231215,
            0.62042067,
            0.61075141,
            0.60375248,
            0.59461363,
            0.5821765,
            0.57250724,
            0.56529797,
            0.55562872,
            0.54365493,
            0.53361378,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47478433,
            0.46749276,
            0.45470203,
            0.44749276,
            0.43470203,
            0.42482548,
            0.41478433,
            0.40671239,
            0.39640908,
            0.38671239,
            0.37640908,
            0.36365493,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31465325,
            0.30375248,
            0.29305289,
            0.28276177,
            0.27188234,
            0.25879896,
            0.24811766,
            0.23741808,
            0.22846822,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18229538,
            0.16924859,
            0.15328761,
            0.14153025,
            0.12521567,
            0.10359092,
            0.081530255,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.96521567,
            0.96521567,
            0.96219174,
            0.96102119,
            0.96131992,
            0.95897881,
            0.95361378,
            0.9503216,
            0.94612711,
            0.94139613,
            0.93645786,
            0.93075141,
            0.92749276,
            0.91879896,
            0.91153178,
            0.90482548,
            0.89897881,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86437128,
            0.85860387,
            0.8496784,
            0.84131992,
            0.8303216,
            0.82139613,
            0.81250724,
            0.80359092,
            0.79470203,
            0.78538637,
            0.77897881,
            0.76768785,
            0.75879896,
            0.75188234,
            0.74276177,
            0.73075141,
            0.72219174,
            0.71517452,
            0.70359092,
            0.69640908,
            0.68437128,
            0.6778235,
            0.66850785,
            0.65897881,
            0.64924859,
            0.6403597,
            0.63041914,
            0.61879896,
            0.60958086,
            0.60258192,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55387289,
            0.54375248,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48521567,
            0.47517452,
            0.46529797,
            0.45562872,
            0.44529797,
            0.43562872,
            0.42521567,
            0.41517452,
            0.40529797,
            0.39250724,
            0.3821765,
            0.37465325,
            0.36219174,
            0.35149215,
            0.34139613,
            0.33075141,
            0.32042067,
            0.31231215,
            0.29946045,
            0.29188234,
            0.27879896,
            0.27041914,
            0.25957933,
            0.24850785,
            0.23780826,
            0.22437128,
            0.21562872,
            0.2045176,
            0.19075141,
            0.18131992,
            0.16612711,
            0.15328761,
            0.1396403,
            0.12482548,
            0.11041914,
            0.087687852,
            0.059173906,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.95624752,
            0.95624752,
            0.95478433,
            0.95361378,
            0.95149215,
            0.94885841,
            0.94534675,
            0.9445176,
            0.93723823,
            0.93250724,
            0.92924859,
            0.92354214,
            0.91470203,
            0.90811766,
            0.90102119,
            0.89361378,
            0.88534675,
            0.8803597,
            0.86958086,
            0.86139613,
            0.85562872,
            0.84638622,
            0.83780826,
            0.82924859,
            0.8203597,
            0.80958086,
            0.80042067,
            0.79153178,
            0.78521567,
            0.77361378,
            0.76749276,
            0.7554824,
            0.74924859,
            0.73723823,
            0.73114159,
            0.72180155,
            0.7103216,
            0.70354214,
            0.69387289,
            0.6821765,
            0.67250724,
            0.66365493,
            0.65634507,
            0.64749276,
            0.6378235,
            0.62846822,
            0.61645786,
            0.60694711,
            0.59741808,
            0.59041914,
            0.5803597,
            0.56885841,
            0.55879896,
            0.54958086,
            0.53946045,
            0.53188234,
            0.52276177,
            0.51231215,
            0.50042067,
            0.49075141,
            0.48102119,
            0.47305289,
            0.46354214,
            0.45075141,
            0.44354214,
            0.43075141,
            0.42102119,
            0.41305289,
            0.40042067,
            0.39231215,
            0.38276177,
            0.37231215,
            0.35946045,
            0.35188234,
            0.34120104,
            0.32885841,
            0.31879896,
            0.30811766,
            0.29741808,
            0.28924859,
            0.27860387,
            0.26534675,
            0.25470203,
            0.24638622,
            0.23517452,
            0.2245176,
            0.21075141,
            0.1996403,
            0.18811766,
            0.17897881,
            0.16437128,
            0.15465325,
            0.14153025,
            0.12482548,
            0.11188234,
            0.091492151,
            0.068117665,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.94768785,
            0.94924859,
            0.94612711,
            0.94437128,
            0.9421765,
            0.9396403,
            0.9354824,
            0.93153178,
            0.92924859,
            0.92139613,
            0.9154824,
            0.90958086,
            0.90521567,
            0.89624752,
            0.88885841,
            0.88354214,
            0.87562872,
            0.86749276,
            0.85645786,
            0.85114159,
            0.84258192,
            0.83149215,
            0.82529797,
            0.81640908,
            0.80534675,
            0.79645786,
            0.78811766,
            0.78131992,
            0.7703216,
            0.76354214,
            0.75465325,
            0.74529797,
            0.73640908,
            0.72482548,
            0.71780826,
            0.70924859,
            0.69723823,
            0.69041914,
            0.67879896,
            0.66958086,
            0.66258192,
            0.65305289,
            0.64139613,
            0.63465325,
            0.62529797,
            0.61328761,
            0.60638622,
            0.59634507,
            0.58749276,
            0.5778235,
            0.56534675,
            0.5554824,
            0.54850785,
            0.53624752,
            0.52924859,
            0.51957933,
            0.50924859,
            0.49723823,
            0.4896784,
            0.48053955,
            0.47041914,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35897881,
            0.34612711,
            0.33860387,
            0.32534675,
            0.3178235,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27562872,
            0.2621765,
            0.25387289,
            0.24258192,
            0.23188234,
            0.21879896,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13645786,
            0.12521567,
            0.11041914,
            0.091492151,
            0.07075141,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.93860387,
            0.9354824,
            0.93470203,
            0.93250724,
            0.93075141,
            0.92924859,
            0.92359092,
            0.91879896,
            0.91640908,
            0.90811766,
            0.90219174,
            0.89780826,
            0.88885841,
            0.88139613,
            0.87640908,
            0.86612711,
            0.85879896,
            0.85075141,
            0.84219174,
            0.83634507,
            0.82534675,
            0.81957933,
            0.80885841,
            0.7996403,
            0.79075141,
            0.78219174,
            0.77361378,
            0.76437128,
            0.7554824,
            0.74924859,
            0.7403597,
            0.73114159,
            0.72258192,
            0.71305289,
            0.70139613,
            0.69250724,
            0.68359092,
            0.67640908,
            0.66482548,
            0.65780826,
            0.64612711,
            0.63957933,
            0.62768785,
            0.6203597,
            0.61114159,
            0.59946045,
            0.5903216,
            0.58042067,
            0.57075141,
            0.56354214,
            0.55153178,
            0.54219174,
            0.53461363,
            0.5221765,
            0.51250724,
            0.50529797,
            0.49562872,
            0.48365493,
            0.47361378,
            0.46359092,
            0.45640908,
            0.44359092,
            0.43640908,
            0.42365493,
            0.41361378,
            0.40359092,
            0.39562872,
            0.38529797,
            0.37250724,
            0.36219174,
            0.35461363,
            0.3445176,
            0.33153178,
            0.32354214,
            0.31075141,
            0.30258192,
            0.29188234,
            0.28153025,
            0.27041914,
            0.25723823,
            0.24694711,
            0.23624752,
            0.22749276,
            0.21640908,
            0.20529797,
            0.19387289,
            0.18258192,
            0.16885841,
            0.15645786,
            0.14437128,
            0.13153178,
            0.11819845,
            0.10359092,
            0.087687852,
            0.068117665,
            0.041396129,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.92354214,
            0.92042067,
            0.9196403,
            0.91723823,
            0.91470203,
            0.91387289,
            0.9096784,
            0.90521567,
            0.89741808,
            0.89149215,
            0.88534675,
            0.87879896,
            0.87153178,
            0.86437128,
            0.85957933,
            0.84958086,
            0.84375248,
            0.83361378,
            0.82749276,
            0.81957933,
            0.80885841,
            0.80276177,
            0.79153178,
            0.78521567,
            0.77478433,
            0.76534675,
            0.75957933,
            0.75041914,
            0.7396403,
            0.73075141,
            0.72375248,
            0.71517452,
            0.70359092,
            0.69470203,
            0.68534675,
            0.67645786,
            0.6696784,
            0.66053955,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62139613,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58359092,
            0.57640908,
            0.56437128,
            0.5578235,
            0.54794696,
            0.53780826,
            0.52612711,
            0.51645786,
            0.50924859,
            0.49957933,
            0.4896784,
            0.47741808,
            0.46768785,
            0.4603597,
            0.45041914,
            0.4403597,
            0.42811766,
            0.41741808,
            0.40768785,
            0.39723823,
            0.38924859,
            0.37957933,
            0.36694711,
            0.35624752,
            0.34612711,
            0.3354824,
            0.32534675,
            0.31470203,
            0.30482548,
            0.29634507,
            0.28359092,
            0.27250724,
            0.2645176,
            0.25075141,
            0.24258192,
            0.22885841,
            0.2203597,
            0.20924859,
            0.1954824,
            0.18638622,
            0.17517452,
            0.16354214,
            0.14885841,
            0.13645786,
            0.12365493,
            0.1103216,
            0.095482396,
            0.081530255,
            0.059173906,
            0.029903978,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.90258192,
            0.89946045,
            0.89819845,
            0.89624752,
            0.89361378,
            0.89188234,
            0.88534675,
            0.88354214,
            0.8754824,
            0.87188234,
            0.86359092,
            0.85957933,
            0.85231215,
            0.84521567,
            0.83780826,
            0.82768785,
            0.82276177,
            0.81465325,
            0.80671239,
            0.79860387,
            0.78811766,
            0.77946045,
            0.77149215,
            0.76529797,
            0.75640908,
            0.74846822,
            0.73723823,
            0.73114159,
            0.72258192,
            0.71149215,
            0.7021765,
            0.69328761,
            0.68437128,
            0.6754824,
            0.66694711,
            0.65741808,
            0.64885841,
            0.6396403,
            0.63075141,
            0.62354214,
            0.61465325,
            0.60521567,
            0.59361378,
            0.58671239,
            0.57470203,
            0.56534675,
            0.55860387,
            0.54850785,
            0.53897881,
            0.52924859,
            0.51723823,
            0.50768785,
            0.5003597,
            0.49114159,
            0.48131992,
            0.46885841,
            0.46120104,
            0.45188234,
            0.4396403,
            0.42958086,
            0.41917391,
            0.40885841,
            0.39879896,
            0.38885841,
            0.37879896,
            0.36811766,
            0.36053955,
            0.34768785,
            0.33723823,
            0.32924859,
            0.31645786,
            0.30850785,
            0.29780826,
            0.28749276,
            0.27640908,
            0.26529797,
            0.25465325,
            0.24375248,
            0.2303216,
            0.22153025,
            0.20768785,
            0.19645786,
            0.18482548,
            0.17361378,
            0.16139613,
            0.15188234,
            0.13957933,
            0.12638622,
            0.11305289,
            0.096457857,
            0.083542143,
            0.062191739,
            0.03744856,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.87041914,
            0.87041914,
            0.86924859,
            0.86749276,
            0.8645176,
            0.85879896,
            0.85470203,
            0.85231215,
            0.84482548,
            0.84131992,
            0.83517452,
            0.82924859,
            0.82276177,
            0.81328761,
            0.80612711,
            0.80120104,
            0.79153178,
            0.78638622,
            0.77897881,
            0.76885841,
            0.76354214,
            0.75562872,
            0.74749276,
            0.73645786,
            0.73114159,
            0.72258192,
            0.71461363,
            0.70359092,
            0.6978235,
            0.68924859,
            0.6803597,
            0.66958086,
            0.66258192,
            0.65149215,
            0.64529797,
            0.63640908,
            0.62749276,
            0.61860387,
            0.6096784,
            0.59819845,
            0.58885841,
            0.5796403,
            0.57075141,
            0.56139613,
            0.55465325,
            0.54219174,
            0.53517452,
            0.52359092,
            0.51640908,
            0.50671239,
            0.49470203,
            0.48482548,
            0.47780826,
            0.46846822,
            0.45860387,
            0.44612711,
            0.43645786,
            0.42850785,
            0.41624752,
            0.40612711,
            0.39860387,
            0.38846822,
            0.3778235,
            0.36482548,
            0.35478433,
            0.34437128,
            0.33640908,
            0.32359092,
            0.31562872,
            0.30521567,
            0.29461363,
            0.28139613,
            0.27305289,
            0.2596403,
            0.25114159,
            0.23741808,
            0.22612711,
            0.21470203,
            0.20359092,
            0.19153178,
            0.18258192,
            0.17041914,
            0.15860387,
            0.14359092,
            0.13075141,
            0.11741808,
            0.10359092,
            0.090419143,
            0.073872885,
            0.053052888,
            0.018984911,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.81860387,
            0.81860387,
            0.81470203,
            0.81562872,
            0.81075141,
            0.81041914,
            0.80437128,
            0.80042067,
            0.79860387,
            0.79387289,
            0.78850785,
            0.78102119,
            0.77780826,
            0.77188234,
            0.76529797,
            0.75645786,
            0.7503216,
            0.74529797,
            0.73860387,
            0.73114159,
            0.72219174,
            0.71478433,
            0.70924859,
            0.6996403,
            0.69465325,
            0.68437128,
            0.67645786,
            0.67114159,
            0.66258192,
            0.65461363,
            0.64359092,
            0.6354824,
            0.62924859,
            0.61879896,
            0.61231215,
            0.60375248,
            0.59517452,
            0.58671239,
            0.5754824,
            0.56924859,
            0.5603597,
            0.55114159,
            0.53917391,
            0.5303216,
            0.52354214,
            0.51387289,
            0.5045176,
            0.49250724,
            0.48521567,
            0.47361378,
            0.46671239,
            0.45470203,
            0.44749276,
            0.4378235,
            0.42794696,
            0.41780826,
            0.40534675,
            0.3978235,
            0.38749276,
            0.37470203,
            0.36638622,
            0.35361378,
            0.34529797,
            0.33250724,
            0.3221765,
            0.31153178,
            0.30102119,
            0.2903216,
            0.2796403,
            0.26885841,
            0.2603597,
            0.24850785,
            0.23478433,
            0.22359092,
            0.21465325,
            0.20276177,
            0.18811766,
            0.17624752,
            0.16359092,
            0.15305289,
            0.1403597,
            0.12482548,
            0.1103216,
            0.097823503,
            0.078798964,
            0.061319921,
            0.033388203,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.72102119,
            0.72258192,
            0.72258192,
            0.72180155,
            0.71819845,
            0.71897881,
            0.71478433,
            0.71517452,
            0.7103216,
            0.70924859,
            0.70359092,
            0.70276177,
            0.69860387,
            0.69153178,
            0.68924859,
            0.6821765,
            0.67723823,
            0.67465325,
            0.66694711,
            0.66375248,
            0.65624752,
            0.6503216,
            0.64671239,
            0.6403597,
            0.63153178,
            0.62437128,
            0.6203597,
            0.61075141,
            0.60521567,
            0.59780826,
            0.59041914,
            0.58042067,
            0.57562872,
            0.56534675,
            0.5603597,
            0.55231215,
            0.54219174,
            0.53361378,
            0.52534675,
            0.51645786,
            0.51041914,
            0.49879896,
            0.49231215,
            0.48102119,
            0.47149215,
            0.4621765,
            0.45562872,
            0.44359092,
            0.43470203,
            0.42482548,
            0.41780826,
            0.40846822,
            0.39860387,
            0.38846822,
            0.3754824,
            0.36794696,
            0.35478433,
            0.34671239,
            0.33562872,
            0.3221765,
            0.31387289,
            0.30258192,
            0.28885841,
            0.2803597,
            0.26924859,
            0.2578235,
            0.24365493,
            0.23149215,
            0.2196403,
            0.20924859,
            0.19640908,
            0.18375248,
            0.16768785,
            0.15640908,
            0.14153025,
            0.12482548,
            0.10885841,
            0.091492151,
            0.07250724,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.5603597,
            0.5603597,
            0.55723823,
            0.55645786,
            0.55470203,
            0.55328761,
            0.55153178,
            0.55231215,
            0.54811766,
            0.54850785,
            0.54482548,
            0.54365493,
            0.54219174,
            0.54258192,
            0.54131992,
            0.53741808,
            0.53478433,
            0.53205304,
            0.53188234,
            0.52846822,
            0.5245176,
            0.51723823,
            0.51250724,
            0.50768785,
            0.5021765,
            0.49723823,
            0.49465325,
            0.48694711,
            0.48375248,
            0.47624752,
            0.4703216,
            0.46437128,
            0.4603597,
            0.45153178,
            0.44749276,
            0.43723823,
            0.43231215,
            0.42219174,
            0.41361378,
            0.40749276,
            0.39645786,
            0.39041914,
            0.3796403,
            0.37075141,
            0.36219174,
            0.35517452,
            0.34671239,
            0.33470203,
            0.32749276,
            0.31470203,
            0.30638622,
            0.29517452,
            0.28354214,
            0.26885841,
            0.2578235,
            0.24102119,
            0.22612711,
            0.21305289,
            0.19470203,
            0.17741808,
            0.15879896,
            0.1403597,
            0.11361378,
            0.084517604,
            0.026721536,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.25723823,
            0.2603597,
            0.25879896,
            0.26276177,
            0.2645176,
            0.26359092,
            0.26534675,
            0.26612711,
            0.26612711,
            0.26534675,
            0.26359092,
            0.26276177,
            0.2554824,
            0.25231215,
            0.24365493,
            0.23897881,
            0.23188234,
            0.2221765,
            0.21470203,
            0.20924859,
            0.1996403,
            0.19153178,
            0.18521567,
            0.17634507,
            0.16671239,
            0.15562872,
            0.14276177,
            0.12482548,
            0.10924859,
            0.085297973,
            0.048858406,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.99879896,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.99879896,
            0.99879896,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.99879896,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9954824,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            1.0003597,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.89868008,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            1.0003597,
            1.0003597,
            1.0003597,
            0.99723823,
            0.99957933,
            0.99645786,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            1.0003597,
            0.99723823,
            0.99723823,
            0.99957933,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.99957933,
            0.99957933,
            0.99645786,
            0.99860387,
            0.9978235,
            0.99640908,
            0.99465325,
            0.98958086,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62846822,
            0.60375248,
            0.57723823,
            0.99645786,
            0.99860387,
            0.9954824,
            0.99470203,
            0.99640908,
            0.99465325,
            0.99188234,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95149215,
            0.93860387,
            0.91879896,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.78958086,
            0.76612711,
            0.74359092,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.9978235,
            0.9978235,
            0.99470203,
            0.99328761,
            0.99153178,
            0.98885841,
            0.98534675,
            0.98276177,
            0.97562872,
            0.96365493,
            0.95305289,
            0.93860387,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83478433,
            0.81465325,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67562872,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.99640908,
            0.99640908,
            0.99250724,
            0.99387289,
            0.98885841,
            0.98749276,
            0.9796403,
            0.97250724,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.90131992,
            0.8803597,
            0.85645786,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76612711,
            0.74529797,
            0.72258192,
            0.69645786,
            0.67250724,
            0.65188234,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.47946045,
            0.45470203,
            0.42958086,
            0.99153178,
            0.99387289,
            0.99231215,
            0.99041914,
            0.98437128,
            0.9796403,
            0.97465325,
            0.96521567,
            0.95305289,
            0.9354824,
            0.9203597,
            0.89819845,
            0.8803597,
            0.85860387,
            0.83634507,
            0.81153178,
            0.79114159,
            0.76846822,
            0.74529797,
            0.71946045,
            0.69860387,
            0.67250724,
            0.64885841,
            0.62534675,
            0.60375248,
            0.57723823,
            0.55562872,
            0.52885841,
            0.50671239,
            0.48180155,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.98885841,
            0.99041914,
            0.98612711,
            0.98359092,
            0.97879896,
            0.97153178,
            0.96219174,
            0.9503216,
            0.93470203,
            0.91723823,
            0.90053955,
            0.87723823,
            0.8554824,
            0.83361378,
            0.81387289,
            0.78811766,
            0.76534675,
            0.74529797,
            0.72180155,
            0.69860387,
            0.67465325,
            0.64885841,
            0.62749276,
            0.60102119,
            0.57957933,
            0.55250724,
            0.53041914,
            0.50359092,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32612711,
            0.98671239,
            0.98359092,
            0.98354214,
            0.97645786,
            0.97231215,
            0.96102119,
            0.94885841,
            0.93640908,
            0.91860387,
            0.89897881,
            0.87860387,
            0.85470203,
            0.83517452,
            0.81231215,
            0.7896784,
            0.76437128,
            0.74139613,
            0.71819845,
            0.6978235,
            0.67153178,
            0.65041914,
            0.62671239,
            0.60258192,
            0.57860387,
            0.55153178,
            0.52768785,
            0.50529797,
            0.47819845,
            0.45328761,
            0.42811766,
            0.40529797,
            0.37723823,
            0.35149215,
            0.32846822,
            0.29946045,
            0.27465325,
            0.97957933,
            0.97860387,
            0.97250724,
            0.96694711,
            0.96053955,
            0.94612711,
            0.93387289,
            0.91640908,
            0.89478433,
            0.87640908,
            0.85250724,
            0.83305289,
            0.80885841,
            0.78850785,
            0.76529797,
            0.74276177,
            0.71897881,
            0.69328761,
            0.67231215,
            0.64924859,
            0.62529797,
            0.60131992,
            0.57470203,
            0.55075141,
            0.52846822,
            0.50139613,
            0.47897881,
            0.45465325,
            0.42694711,
            0.40139613,
            0.37860387,
            0.3503216,
            0.32437128,
            0.29819845,
            0.27153178,
            0.24638622,
            0.2154824,
            0.96850785,
            0.96482548,
            0.96258192,
            0.95461363,
            0.94354214,
            0.92924859,
            0.90958086,
            0.8903216,
            0.87231215,
            0.85114159,
            0.82924859,
            0.80437128,
            0.78219174,
            0.7596403,
            0.73645786,
            0.71361378,
            0.69231215,
            0.66694711,
            0.64359092,
            0.6196403,
            0.59624752,
            0.57153178,
            0.5496784,
            0.52529797,
            0.49879896,
            0.47634507,
            0.44885841,
            0.42638622,
            0.39879896,
            0.37562872,
            0.34768785,
            0.32139613,
            0.29780826,
            0.26885841,
            0.24375248,
            0.21640908,
            0.18794696,
            0.15640908,
            0.94768785,
            0.94534675,
            0.9396403,
            0.93188234,
            0.9154824,
            0.90180155,
            0.88354214,
            0.86354214,
            0.84258192,
            0.81879896,
            0.79645786,
            0.77478433,
            0.75465325,
            0.72958086,
            0.70924859,
            0.68359092,
            0.66258192,
            0.63957933,
            0.61328761,
            0.59188234,
            0.56534675,
            0.54375248,
            0.51957933,
            0.49250724,
            0.47041914,
            0.44529797,
            0.41741808,
            0.39465325,
            0.36694711,
            0.34354214,
            0.3178235,
            0.28885841,
            0.2621765,
            0.23478433,
            0.20768785,
            0.17917391,
            0.15188234,
            0.11780826,
            0.07075141,
            0.91387289,
            0.91114159,
            0.90375248,
            0.8903216,
            0.8778235,
            0.8603597,
            0.83917391,
            0.8196403,
            0.79879896,
            0.77741808,
            0.75860387,
            0.73470203,
            0.71517452,
            0.69231215,
            0.6696784,
            0.64437128,
            0.6245176,
            0.60131992,
            0.57470203,
            0.55387289,
            0.52924859,
            0.50529797,
            0.48131992,
            0.45640908,
            0.43114159,
            0.40359092,
            0.3803597,
            0.35205304,
            0.32924859,
            0.30258192,
            0.27640908,
            0.24694711,
            0.22153025,
            0.19075141,
            0.1645176,
            0.13387289,
            0.099579332,
            0.051492151,
            0.0,
            0.0,
            0.81860387,
            0.81640908,
            0.81041914,
            0.79879896,
            0.78850785,
            0.77205304,
            0.75645786,
            0.7396403,
            0.72219174,
            0.70359092,
            0.68437128,
            0.66482548,
            0.64359092,
            0.62529797,
            0.60375248,
            0.5796403,
            0.5603597,
            0.53478433,
            0.51387289,
            0.48811766,
            0.46671239,
            0.44276177,
            0.41780826,
            0.3903216,
            0.36638622,
            0.3403597,
            0.31153178,
            0.28749276,
            0.2603597,
            0.23188234,
            0.20276177,
            0.17188234,
            0.1403597,
            0.10529797,
            0.061319921,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.4354824,
            0.4354824,
            0.4378235,
            0.43640908,
            0.43075141,
            0.42538637,
            0.41741808,
            0.40924859,
            0.39860387,
            0.38924859,
            0.37879896,
            0.37114159,
            0.35780826,
            0.33957933,
            0.31562872,
            0.28846822,
            0.25645786,
            0.22437128,
            0.18694711,
            0.13860387,
            0.013278464,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
        ]
    ]
}

==> anc/inhhom_2d_compare_0.json <==
{
    "Disclaimer": "In order to keep the file short only data for mu_45 <= mu is included",
    "a [sigma0]": 0.36486,
    "L [sigma0]": 800,
    "Ns": 40,
    "columns": [
        "$\\mu/\\sigma_0$",
        "$\\mu_{45}/\\sigma_0$",
        "$T/\\sigma_0$"
    ],
    "data": [
        [
            1.0026338869703448,
            1.002609219974785,
            1.0025544044290962,
            1.0024749218878473,
            1.0023406238009098,
            1.0024201063421585,
            1.0022611412596611,
            1.0022611412596611,
            1.0020199528586307,
            1.0020446198541906,
            1.0018582469988488,
            1.0014827605108807,
            1.0014827605108807,
            1.0012415721098502,
            1.001027791481664,
            1.0010442361453706,
            1.0007783807487804,
            1.0004028942608123,
            1.0051773282903032,
            1.0051773282903032,
            1.0050978457490543,
            1.0052568108315518,
            1.0052568108315518,
            1.0051773282903032,
            1.0052047360631475,
            1.0050978457490543,
            1.0049909554349612,
            1.0048840651208684,
            1.004856657348024,
            1.0046428767198377,
            1.0045359864057446,
            1.0043222057775585,
            1.0040536096036836,
            1.0043112426684206,
            1.0040810173765278,
            1.0040700542673902,
            1.0037576056569641,
            1.003774050320671,
            1.0033848599462807,
            1.0035081949240805,
            1.0031710793180946,
            1.0032121909773613,
            1.0030093734583128,
            1.002998410349175,
            1.002768185057282,
            1.0027846297209888,
            1.0023406238009098,
            1.0024091432330209,
            1.0018582469988488,
            1.00192676643096,
            1.0014197226333388,
            1.006597050923642,
            1.0065696431507976,
            1.0065148276051088,
            1.0066491256920462,
            1.0065148276051088,
            1.0065148276051088,
            1.0064901606095489,
            1.0066491256920462,
            1.0064627528367045,
            1.0063805295181714,
            1.0065422353779532,
            1.0063010469769227,
            1.0062489722085184,
            1.0061146741215807,
            1.0060872663487364,
            1.0060763032395987,
            1.0058734857205505,
            1.0058625226114126,
            1.0056871128652085,
            1.0055939264375375,
            1.0055254070054267,
            1.0055692594419776,
            1.005232143835992,
            1.005245847722414,
            1.0051499205174586,
            1.0049909554349612,
            1.0049909554349612,
            1.0050320670942279,
            1.004801841802335,
            1.004777174806775,
            1.004777174806775,
            1.0047662116976375,
            1.0047223592610863,
            1.0045359864057446,
            1.0045359864057446,
            1.0045524310694511,
            1.004294798004714,
            1.004105684372088,
            1.004105684372088,
            1.0041221290357947,
            1.0039987940579949,
            1.0038672367483419,
            1.0038672367483419,
            1.0039357561804527,
            1.003598640574467,
            1.003330044400592,
            1.003330044400592,
            1.003373896837143,
            1.0031710793180946,
            1.0029024831442197,
            1.0029024831442197,
            1.0029189278079262,
            1.0025818122019405,
            1.0023132160280654,
            1.0023132160280654,
            1.0023022529189278,
            1.0021268431727237,
            1.001696541139067,
            1.001696541139067,
            1.0018198761168668,
            1.0012854245464013,
            1.0071589102669518,
            1.0071589102669518,
            1.007210985035356,
            1.0070520199528585,
            1.0072383928082005,
            1.0071835772625115,
            1.007210985035356,
            1.0071835772625115,
            1.0071589102669518,
            1.007293208353889,
            1.007293208353889,
            1.0071589102669518,
            1.0071835772625115,
            1.0071589102669518,
            1.0071315024941072,
            1.0071205393849696,
            1.0071589102669518,
            1.0071205393849696,
            1.0068903140930767,
            1.0068793509839389,
            1.0067560160061393,
            1.006772460669846,
            1.006597050923642,
            1.006586087814504,
            1.0063805295181714,
            1.006372307186318,
            1.006059858575892,
            1.0060488954667544,
            1.0057940031793016,
            1.0058077070657239,
            1.0053637011456449,
            1.0053801458093514,
            1.0050704379762099,
            1.0050868826399166,
            1.0046428767198377,
            1.0046428767198377,
            1.0046319136106998,
            1.0045359864057446,
            1.0042673902318697,
            1.0042673902318697,
            1.0042564271227319,
            1.004105684372088,
            1.0039193115167462,
            1.0039193115167462,
            1.003880940634764,
            1.0036260483473112,
            1.003330044400592,
            1.003330044400592,
            1.003319081291454,
            1.0027161102888777,
            1.0027298141753,
            1.002178917941128,
            1.0022227703776792,
            1.0016718741435071,
            1.0016609110343693,
            1.0009099380584334,
            1.0073726908951377,
            1.0073452831222933,
            1.0074521734363864,
            1.0074521734363864,
            1.007479581209231,
            1.007479581209231,
            1.007479581209231,
            1.007586471523324,
            1.007693361837417,
            1.0076385462917283,
            1.0077207696102612,
            1.007693361837417,
            1.0077481773831058,
            1.0078276599243545,
            1.0078276599243545,
            1.0078276599243545,
            1.007855067697199,
            1.007855067697199,
            1.0077207696102612,
            1.0078002521515101,
            1.0078002521515101,
            1.0077728443786658,
            1.0076659540645727,
            1.0076659540645727,
            1.0076385462917283,
            1.0076659540645727,
            1.0076659540645727,
            1.007479581209231,
            1.0073452831222933,
            1.0073452831222933,
            1.0073452831222933,
            1.007293208353889,
            1.007293208353889,
            1.0070766869484185,
            1.0069451296387655,
            1.0069451296387655,
            1.006810831551828,
            1.006597050923642,
            1.006597050923642,
            1.0065422353779532,
            1.0063010469769227,
            1.0063010469769227,
            1.006035191580332,
            1.0059255604889548,
            1.0059255604889548,
            1.0056597050923641,
            1.0055254070054267,
            1.0055254070054267,
            1.0052568108315518,
            1.0050156224305213,
            1.0050156224305213,
            1.004856657348024,
            1.0045880611741491,
            1.0045880611741491,
            1.0044290960916515,
            1.004212574686181,
            1.004212574686181,
            1.003543825028778,
            1.0030093734583128,
            1.0024201063421585,
            1.0017513566847558,
            1.001189497341446,
            1.0074521734363864,
            1.007424765663542,
            1.007479581209231,
            1.007479581209231,
            1.0075069889820754,
            1.0075590637504797,
            1.0076385462917283,
            1.0077207696102612,
            1.0078002521515101,
            1.007961958011292,
            1.008068848325385,
            1.008093515320945,
            1.0081209230937893,
            1.0083347037219754,
            1.0082278134078826,
            1.0082168502987447,
            1.0081209230937893,
            1.0082168502987447,
            1.0083895192676642,
            1.0081921833031846,
            1.0081209230937893,
            1.0081921833031846,
            1.008093515320945,
            1.0080852929890918,
            1.0079345502384476,
            1.007855067697199,
            1.007855067697199,
            1.007844104588061,
            1.0078276599243545,
            1.0075590637504797,
            1.0075590637504797,
            1.0076823987282792,
            1.0073452831222933,
            1.007293208353889,
            1.007293208353889,
            1.0072822452447514,
            1.0069972044071698,
            1.0067560160061393,
            1.0067560160061393,
            1.0067998684426902,
            1.006703941237735,
            1.0063558625226112,
            1.0063558625226112,
            1.006372307186318,
            1.0061146741215807,
            1.0059008934933946,
            1.0059008934933946,
            1.0061557857808474,
            1.0056871128652085,
            1.0053911089184893,
            1.0053911089184893,
            1.0053801458093514,
            1.0051225127446144,
            1.0049087321164283,
            1.0049087321164283,
            1.0049251767801348,
            1.0045880611741491,
            1.0044016883188072,
            1.0044016883188072,
            1.004418132982514,
            1.0038672367483419,
            1.003856273639204,
            1.0033848599462807,
            1.003373896837143,
            1.0028750753713753,
            1.0028641122622375,
            1.0022063257139724,
            1.0022227703776792,
            1.0015375760565697,
            1.0015540207202762,
            1.0009483089404154,
            1.000964753604122,
            1.0003590418242614,
            1.0003480787151235,
            1.0003535602696925,
            0.9997341446034095,
            0.9997396261579784,
            0.9990955434961355,
            0.9983993860658882,
            0.9978375267225784,
            0.9972235926108644,
            1.0075069889820754,
            1.0075316559776353,
            1.0074521734363864,
            1.007479581209231,
            1.0074521734363864,
            1.007479581209231,
            1.0075590637504797,
            1.0076659540645727,
            1.0077728443786658,
            1.007855067697199,
            1.008068848325385,
            1.0083100367264155,
            1.0084964095817575,
            1.008658115441539,
            1.0087375979827877,
            1.008951378610974,
            1.0089787863838184,
            1.0088965630652853,
            1.0088718960697254,
            1.0088718960697254,
            1.0089239708381297,
            1.0087650057556323,
            1.0087650057556323,
            1.008658115441539,
            1.0085758921230061,
            1.0085758921230061,
            1.0084690018089129,
            1.0083347037219754,
            1.0083347037219754,
            1.0081209230937893,
            1.0078797346927588,
            1.0078797346927588,
            1.007586471523324,
            1.0073178753494492,
            1.0073178753494492,
            1.0070520199528585,
            1.006703941237735,
            1.006703941237735,
            1.0063805295181714,
            1.0061941566628296,
            1.0061941566628296,
            1.0057940031793016,
            1.0054979992325823,
            1.0054979992325823,
            1.0050156224305213,
            1.0048292495751794,
            1.0048292495751794,
            1.0045085786329002,
            1.0040536096036836,
            1.0040536096036836,
            1.003543825028778,
            1.0030093734583128,
            1.0023926985693141,
            1.0018856547716932,
            1.0013758701967879,
            1.0008688263991667,
            1.0003864495971058,
            1.000326152496848,
            0.9997451077125472,
            0.9997396261579784,
            0.9992353231376417,
            0.9992298415830728,
            0.9987529463355806,
            0.9987474647810117,
            0.9982404209833908,
            0.9978128597270185,
            0.9974099654662061,
            0.9969824042098339,
            0.9964726196349284,
            1.0078276599243545,
            1.0078276599243545,
            1.0077481773831058,
            1.0076385462917283,
            1.007479581209231,
            1.007400098667982,
            1.007400098667982,
            1.0073726908951377,
            1.0074521734363864,
            1.0075590637504797,
            1.007855067697199,
            1.0082278134078826,
            1.0084415940360685,
            1.0088170805240366,
            1.0091651592391602,
            1.0092994573260976,
            1.0094063476401907,
            1.009433755413035,
            1.0094063476401907,
            1.0094063476401907,
            1.0092994573260976,
            1.0092720495532532,
            1.0092720495532532,
            1.0091130844707559,
            1.008951378610974,
            1.008951378610974,
            1.008951378610974,
            1.008658115441539,
            1.008658115441539,
            1.0084415940360685,
            1.0081209230937893,
            1.0081209230937893,
            1.0076659540645727,
            1.0073178753494492,
            1.0073178753494492,
            1.0069697966343254,
            1.0065422353779532,
            1.0065422353779532,
            1.006166748889985,
            1.0057940031793016,
            1.0057940031793016,
            1.005339034150085,
            1.0050704379762099,
            1.0050704379762099,
            1.0046154689469933,
            1.0041604999177767,
            1.0041604999177767,
            1.0037850134298085,
            1.0034095269418406,
            1.0034095269418406,
            1.0026887025160336,
            1.0020199528586307,
            1.0014580935153208,
            1.0008688263991667,
            1.0004412651427943,
            0.9999588883407333,
            0.9994765115386723,
            0.9994984377569478,
            0.9991558405963931,
            0.9991229512689798,
            0.998780354108425,
            0.9987748725538562,
            0.9985117579345502,
            0.9984816093844214,
            0.9982184947651153,
            0.9982130132105465,
            0.9980567889053336,
            0.9980513073507646,
            0.9977580441813297,
            0.997571671325988,
            0.997303075152113,
            0.9970618867510825,
            0.9967686235816476,
            0.9964205448665241,
            0.9960724661514004,
            1.0086827824370992,
            1.0086032998958505,
            1.0083895192676642,
            1.0081209230937893,
            1.0078276599243545,
            1.0074521734363864,
            1.0071315024941072,
            1.0069972044071698,
            1.0068903140930767,
            1.0070766869484185,
            1.0075069889820754,
            1.0079345502384476,
            1.0084964095817575,
            1.0088965630652853,
            1.009326865098942,
            1.0096475360412211,
            1.0096996108096254,
            1.0097270185824698,
            1.0097270185824698,
            1.0097270185824698,
            1.0097270185824698,
            1.0097270185824698,
            1.0096996108096254,
            1.0096475360412211,
            1.0096475360412211,
            1.0094063476401907,
            1.0092446417804088,
            1.0092446417804088,
            1.0090308611522227,
            1.0087375979827877,
            1.0087375979827877,
            1.0084690018089129,
            1.0079866250068519,
            1.0079866250068519,
            1.007479581209231,
            1.0070246121800142,
            1.0070246121800142,
            1.0065422353779532,
            1.0061146741215807,
            1.0061146741215807,
            1.0056322973195198,
            1.005232143835992,
            1.005232143835992,
            1.0048292495751794,
            1.0043468727731184,
            1.0043468727731184,
            1.0038919037439018,
            1.0034643424875294,
            1.0034643424875294,
            1.0030367812311571,
            1.0025269966562516,
            1.0025269966562516,
            1.0017787644576,
            1.0010031244861042,
            1.0003864495971058,
            0.9997451077125472,
            0.9992353231376417,
            0.9988077618812695,
            0.9985391657073946,
            0.9985336841528257,
            0.9983253850792084,
            0.9983199035246395,
            0.9982184947651153,
            0.9982130132105465,
            0.9981636792194266,
            0.9982130132105465,
            0.9982184947651153,
            0.9982130132105465,
            0.998191086992271,
            0.9981856054377022,
            0.9981636792194266,
            0.9981856054377022,
            0.9981636792194266,
            0.9981581976648577,
            0.9981335306692977,
            0.9979992325823603,
            0.9978375267225784,
            0.9975963383215479,
            0.9973825576933617,
            0.9971687770651757,
            0.996820698350052,
            0.9965000274077728,
            0.9960834292605383,
            0.9956284602313216,
            1.0077207696102612,
            1.007855067697199,
            1.0082278134078826,
            1.0088170805240366,
            1.0083100367264155,
            1.0076659540645727,
            1.0069972044071698,
            1.0065422353779532,
            1.0063558625226112,
            1.0061941566628296,
            1.006328454749767,
            1.006597050923642,
            1.0072658005810446,
            1.0082826289535711,
            1.0093789398673463,
            1.0101819876116866,
            1.010102505070438,
            1.010023022529189,
            1.010023022529189,
            1.0096201282683768,
            1.0097270185824698,
            1.0097270185824698,
            1.0096475360412211,
            1.0092446417804088,
            1.0092446417804088,
            1.008951378610974,
            1.0087650057556323,
            1.0087650057556323,
            1.008093515320945,
            1.0075316559776353,
            1.0075316559776353,
            1.0071315024941072,
            1.0066217179192019,
            1.0066217179192019,
            1.006221564435674,
            1.0057117798607684,
            1.0057117798607684,
            1.0053116263772406,
            1.0048292495751794,
            1.0048292495751794,
            1.0043468727731184,
            1.0039193115167462,
            1.0039193115167462,
            1.003436934714685,
            1.002954557912624,
            1.002954557912624,
            1.0024749218878473,
            1.0019925450857863,
            1.0019925450857863,
            1.0010551992545085,
            1.0002247437373237,
            0.9994765115386723,
            0.9988351696541139,
            0.9983253850792084,
            0.9979773063640848,
            0.997790933508743,
            0.9977854519541741,
            0.9977635257358985,
            0.9977580441813297,
            0.9978430082771473,
            0.9978649344954228,
            0.9980321219097736,
            0.9980266403552047,
            0.9981636792194266,
            0.9982404209833908,
            0.9983253850792084,
            0.9983199035246395,
            0.9983802006248972,
            0.9983747190703283,
            0.9984596831661459,
            0.998454201611577,
            0.9985117579345502,
            0.9985062763799814,
            0.9983993860658882,
            0.9985610919256701,
            0.9985336841528257,
            0.998454201611577,
            0.9983199035246395,
            0.9981061228964534,
            0.9977306364084855,
            0.9975552266622814,
            0.9972619634928465,
            0.9968590692320342,
            0.9964315079756618
        ],
        [
            0.0,
            0.010963109137751467,
            0.021926218275502934,
            0.0328893274132544,
            0.04385243655100587,
            0.05481554568875733,
            0.0657786548265088,
            0.07674176396426026,
            0.08770487310201174,
            0.09866798223976318,
            0.10963109137751466,
            0.12059420051526612,
            0.1315573096530176,
            0.14252041879076904,
            0.15348352792852052,
            0.15348352792852052,
            0.164446637066272,
            0.17540974620402347,
            0.0,
            0.010963109137751467,
            0.021926218275502934,
            0.0328893274132544,
            0.04385243655100587,
            0.05481554568875733,
            0.0657786548265088,
            0.07674176396426026,
            0.08770487310201174,
            0.09866798223976318,
            0.10963109137751466,
            0.12059420051526612,
            0.1315573096530176,
            0.14252041879076904,
            0.15348352792852052,
            0.15348352792852052,
            0.164446637066272,
            0.164446637066272,
            0.17540974620402347,
            0.17540974620402347,
            0.18637285534177495,
            0.18637285534177495,
            0.19733596447952637,
            0.19733596447952637,
            0.20829907361727784,
            0.20829907361727784,
            0.21926218275502932,
            0.21926218275502932,
            0.2302252918927808,
            0.2302252918927808,
            0.24118840103053224,
            0.24118840103053224,
            0.2521515101682837,
            0.0,
            0.010963109137751467,
            0.021926218275502934,
            0.0328893274132544,
            0.04385243655100587,
            0.05481554568875733,
            0.0657786548265088,
            0.07674176396426026,
            0.08770487310201174,
            0.09866798223976318,
            0.10963109137751466,
            0.12059420051526612,
            0.1315573096530176,
            0.14252041879076904,
            0.15348352792852052,
            0.15348352792852052,
            0.164446637066272,
            0.164446637066272,
            0.17540974620402347,
            0.17540974620402347,
            0.18637285534177495,
            0.18637285534177495,
            0.19733596447952637,
            0.19733596447952637,
            0.20281751904840212,
            0.20829907361727784,
            0.20829907361727784,
            0.20829907361727784,
            0.2137806281861536,
            0.21926218275502932,
            0.21926218275502932,
            0.21926218275502932,
            0.22474373732390507,
            0.2302252918927808,
            0.2302252918927808,
            0.2302252918927808,
            0.2357068464616565,
            0.24118840103053224,
            0.24118840103053224,
            0.24118840103053224,
            0.24666995559940796,
            0.2521515101682837,
            0.2521515101682837,
            0.2521515101682837,
            0.25763306473715947,
            0.2631146193060352,
            0.2631146193060352,
            0.2631146193060352,
            0.2685961738749109,
            0.27407772844378664,
            0.27407772844378664,
            0.27407772844378664,
            0.27955928301266236,
            0.2850408375815381,
            0.2850408375815381,
            0.2850408375815381,
            0.2905223921504138,
            0.2960039467192896,
            0.2960039467192896,
            0.2960039467192896,
            0.30696705585704104,
            0.0,
            0.010963109137751467,
            0.021926218275502934,
            0.0328893274132544,
            0.04385243655100587,
            0.05481554568875733,
            0.0657786548265088,
            0.07674176396426026,
            0.08770487310201174,
            0.09866798223976318,
            0.10963109137751466,
            0.12059420051526612,
            0.1315573096530176,
            0.14252041879076904,
            0.15348352792852052,
            0.15348352792852052,
            0.164446637066272,
            0.164446637066272,
            0.17540974620402347,
            0.17540974620402347,
            0.18637285534177495,
            0.18637285534177495,
            0.19733596447952637,
            0.19733596447952637,
            0.20829907361727784,
            0.20829907361727784,
            0.21926218275502932,
            0.21926218275502932,
            0.2302252918927808,
            0.2302252918927808,
            0.24118840103053224,
            0.24118840103053224,
            0.2521515101682837,
            0.2521515101682837,
            0.2631146193060352,
            0.2631146193060352,
            0.2631146193060352,
            0.2685961738749109,
            0.27407772844378664,
            0.27407772844378664,
            0.27407772844378664,
            0.27955928301266236,
            0.2850408375815381,
            0.2850408375815381,
            0.2850408375815381,
            0.2905223921504138,
            0.2960039467192896,
            0.2960039467192896,
            0.2960039467192896,
            0.30696705585704104,
            0.30696705585704104,
            0.31793016499479254,
            0.31793016499479254,
            0.328893274132544,
            0.328893274132544,
            0.33985638327029544,
            0.0,
            0.010963109137751467,
            0.021926218275502934,
            0.0328893274132544,
            0.04385243655100587,
            0.05481554568875733,
            0.0657786548265088,
            0.07674176396426026,
            0.08770487310201174,
            0.09866798223976318,
            0.10963109137751466,
            0.12059420051526612,
            0.1315573096530176,
            0.14252041879076904,
            0.14252041879076904,
            0.1480019733596448,
            0.15348352792852052,
            0.15348352792852052,
            0.15896508249739627,
            0.164446637066272,
            0.164446637066272,
            0.16992819163514772,
            0.17540974620402347,
            0.17540974620402347,
            0.1808913007728992,
            0.18637285534177495,
            0.18637285534177495,
            0.19185440991065067,
            0.19733596447952637,
            0.19733596447952637,
            0.20281751904840212,
            0.20829907361727784,
            0.20829907361727784,
            0.2137806281861536,
            0.21926218275502932,
            0.21926218275502932,
            0.22474373732390507,
            0.2302252918927808,
            0.2302252918927808,
            0.2357068464616565,
            0.24118840103053224,
            0.24118840103053224,
            0.24666995559940796,
            0.2521515101682837,
            0.2521515101682837,
            0.25763306473715947,
            0.2631146193060352,
            0.2631146193060352,
            0.2685961738749109,
            0.27407772844378664,
            0.27407772844378664,
            0.27955928301266236,
            0.2850408375815381,
            0.2850408375815381,
            0.2905223921504138,
            0.2960039467192896,
            0.2960039467192896,
            0.30696705585704104,
            0.31793016499479254,
            0.328893274132544,
            0.33985638327029544,
            0.35081949240804694,
            0.0,
            0.010963109137751467,
            0.021926218275502934,
            0.0328893274132544,
            0.04385243655100587,
            0.05481554568875733,
            0.0657786548265088,
            0.07674176396426026,
            0.08770487310201174,
            0.09866798223976318,
            0.10963109137751466,
            0.12059420051526612,
            0.1315573096530176,
            0.14252041879076904,
            0.15348352792852052,
            0.15348352792852052,
            0.164446637066272,
            0.164446637066272,
            0.17540974620402347,
            0.17540974620402347,
            0.18637285534177495,
            0.18637285534177495,
            0.19733596447952637,
            0.19733596447952637,
            0.20281751904840212,
            0.20829907361727784,
            0.20829907361727784,
            0.20829907361727784,
            0.2137806281861536,
            0.21926218275502932,
            0.21926218275502932,
            0.21926218275502932,
            0.22474373732390507,
            0.2302252918927808,
            0.2302252918927808,
            0.2302252918927808,
            0.2357068464616565,
            0.24118840103053224,
            0.24118840103053224,
            0.24118840103053224,
            0.24666995559940796,
            0.2521515101682837,
            0.2521515101682837,
            0.2521515101682837,
            0.25763306473715947,
            0.2631146193060352,
            0.2631146193060352,
            0.2631146193060352,
            0.2685961738749109,
            0.27407772844378664,
            0.27407772844378664,
            0.27407772844378664,
            0.27955928301266236,
            0.2850408375815381,
            0.2850408375815381,
            0.2850408375815381,
            0.2905223921504138,
            0.2960039467192896,
            0.2960039467192896,
            0.2960039467192896,
            0.30696705585704104,
            0.30696705585704104,
            0.31793016499479254,
            0.31793016499479254,
            0.328893274132544,
            0.328893274132544,
            0.33985638327029544,
            0.33985638327029544,
            0.35081949240804694,
            0.35081949240804694,
            0.3617826015457984,
            0.3617826015457984,
            0.3727457106835499,
            0.3727457106835499,
            0.3727457106835499,
            0.38370881982130134,
            0.38370881982130134,
            0.39467192895905273,
            0.40563503809680423,
            0.4165981472345557,
            0.4275612563723072,
            0.0,
            0.010963109137751467,
            0.021926218275502934,
            0.0328893274132544,
            0.04385243655100587,
            0.05481554568875733,
            0.0657786548265088,
            0.07674176396426026,
            0.08770487310201174,
            0.09866798223976318,
            0.10963109137751466,
            0.12059420051526612,
            0.1315573096530176,
            0.14252041879076904,
            0.15348352792852052,
            0.164446637066272,
            0.17540974620402347,
            0.1808913007728992,
            0.18637285534177495,
            0.18637285534177495,
            0.19185440991065067,
            0.19733596447952637,
            0.19733596447952637,
            0.20281751904840212,
            0.20829907361727784,
            0.20829907361727784,
            0.2137806281861536,
            0.21926218275502932,
            0.21926218275502932,
            0.22474373732390507,
            0.2302252918927808,
            0.2302252918927808,
            0.2357068464616565,
            0.24118840103053224,
            0.24118840103053224,
            0.24666995559940796,
            0.2521515101682837,
            0.2521515101682837,
            0.25763306473715947,
            0.2631146193060352,
            0.2631146193060352,
            0.2685961738749109,
            0.27407772844378664,
            0.27407772844378664,
            0.27955928301266236,
            0.2850408375815381,
            0.2850408375815381,
            0.2905223921504138,
            0.2960039467192896,
            0.2960039467192896,
            0.30696705585704104,
            0.31793016499479254,
            0.328893274132544,
            0.33985638327029544,
            0.35081949240804694,
            0.3617826015457984,
            0.3727457106835499,
            0.3727457106835499,
            0.38370881982130134,
            0.38370881982130134,
            0.39467192895905273,
            0.39467192895905273,
            0.40563503809680423,
            0.40563503809680423,
            0.4165981472345557,
            0.4275612563723072,
            0.43852436551005863,
            0.44948747464781014,
            0.4604505837855616,
            0.0,
            0.010963109137751467,
            0.021926218275502934,
            0.0328893274132544,
            0.04385243655100587,
            0.05481554568875733,
            0.0657786548265088,
            0.07674176396426026,
            0.08770487310201174,
            0.09866798223976318,
            0.10963109137751466,
            0.12059420051526612,
            0.1315573096530176,
            0.14252041879076904,
            0.15348352792852052,
            0.164446637066272,
            0.17540974620402347,
            0.1808913007728992,
            0.18637285534177495,
            0.18637285534177495,
            0.19185440991065067,
            0.19733596447952637,
            0.19733596447952637,
            0.20281751904840212,
            0.20829907361727784,
            0.20829907361727784,
            0.2137806281861536,
            0.21926218275502932,
            0.21926218275502932,
            0.22474373732390507,
            0.2302252918927808,
            0.2302252918927808,
            0.2357068464616565,
            0.24118840103053224,
            0.24118840103053224,
            0.24666995559940796,
            0.2521515101682837,
            0.2521515101682837,
            0.25763306473715947,
            0.2631146193060352,
            0.2631146193060352,
            0.2685961738749109,
            0.27407772844378664,
            0.27407772844378664,
            0.27955928301266236,
            0.2850408375815381,
            0.2850408375815381,
            0.2905223921504138,
            0.2960039467192896,
            0.2960039467192896,
            0.30696705585704104,
            0.31793016499479254,
            0.328893274132544,
            0.33985638327029544,
            0.35081949240804694,
            0.3617826015457984,
            0.3727457106835499,
            0.3727457106835499,
            0.38370881982130134,
            0.38370881982130134,
            0.39467192895905273,
            0.39467192895905273,
            0.40563503809680423,
            0.40563503809680423,
            0.4165981472345557,
            0.4165981472345557,
            0.4275612563723072,
            0.4275612563723072,
            0.43852436551005863,
            0.44948747464781014,
            0.4604505837855616,
            0.471413692923313,
            0.4823768020610645,
            0.49333991119881593,
            0.5043030203365674,
            0.0,
            0.010963109137751467,
            0.021926218275502934,
            0.0328893274132544,
            0.04385243655100587,
            0.05481554568875733,
            0.0657786548265088,
            0.07674176396426026,
            0.08770487310201174,
            0.09866798223976318,
            0.10963109137751466,
            0.12059420051526612,
            0.1315573096530176,
            0.14252041879076904,
            0.15348352792852052,
            0.164446637066272,
            0.16992819163514772,
            0.17540974620402347,
            0.17540974620402347,
            0.1808913007728992,
            0.18637285534177495,
            0.18637285534177495,
            0.19185440991065067,
            0.19733596447952637,
            0.19733596447952637,
            0.20281751904840212,
            0.20829907361727784,
            0.20829907361727784,
            0.2137806281861536,
            0.21926218275502932,
            0.21926218275502932,
            0.22474373732390507,
            0.2302252918927808,
            0.2302252918927808,
            0.2357068464616565,
            0.24118840103053224,
            0.24118840103053224,
            0.24666995559940796,
            0.2521515101682837,
            0.2521515101682837,
            0.25763306473715947,
            0.2631146193060352,
            0.2631146193060352,
            0.2685961738749109,
            0.27407772844378664,
            0.27407772844378664,
            0.27955928301266236,
            0.2850408375815381,
            0.2850408375815381,
            0.2905223921504138,
            0.2960039467192896,
            0.2960039467192896,
            0.30696705585704104,
            0.31793016499479254,
            0.328893274132544,
            0.33985638327029544,
            0.35081949240804694,
            0.3617826015457984,
            0.3727457106835499,
            0.3727457106835499,
            0.38370881982130134,
            0.38370881982130134,
            0.39467192895905273,
            0.39467192895905273,
            0.40563503809680423,
            0.40563503809680423,
            0.4165981472345557,
            0.4165981472345557,
            0.4275612563723072,
            0.4275612563723072,
            0.43852436551005863,
            0.43852436551005863,
            0.44948747464781014,
            0.44948747464781014,
            0.4604505837855616,
            0.471413692923313,
            0.4823768020610645,
            0.49333991119881593,
            0.5043030203365674,
            0.5152661294743189,
            0.5262292386120704,
            0.5371923477498218,
            0.5481554568875733,
            0.5591185660253247,
            0.0,
            0.010963109137751467,
            0.021926218275502934,
            0.0328893274132544,
            0.04385243655100587,
            0.05481554568875733,
            0.0657786548265088,
            0.07674176396426026,
            0.08770487310201174,
            0.09866798223976318,
            0.10963109137751466,
            0.12059420051526612,
            0.1315573096530176,
            0.14252041879076904,
            0.15348352792852052,
            0.164446637066272,
            0.17540974620402347,
            0.18637285534177495,
            0.18637285534177495,
            0.19185440991065067,
            0.19733596447952637,
            0.19733596447952637,
            0.20281751904840212,
            0.20829907361727784,
            0.20829907361727784,
            0.2137806281861536,
            0.21926218275502932,
            0.21926218275502932,
            0.22474373732390507,
            0.2302252918927808,
            0.2302252918927808,
            0.2357068464616565,
            0.24118840103053224,
            0.24118840103053224,
            0.24666995559940796,
            0.2521515101682837,
            0.2521515101682837,
            0.25763306473715947,
            0.2631146193060352,
            0.2631146193060352,
            0.2685961738749109,
            0.27407772844378664,
            0.27407772844378664,
            0.27955928301266236,
            0.2850408375815381,
            0.2850408375815381,
            0.2905223921504138,
            0.2960039467192896,
            0.2960039467192896,
            0.30696705585704104,
            0.31793016499479254,
            0.328893274132544,
            0.33985638327029544,
            0.35081949240804694,
            0.3617826015457984,
            0.3727457106835499,
            0.3727457106835499,
            0.38370881982130134,
            0.38370881982130134,
            0.39467192895905273,
            0.39467192895905273,
            0.40563503809680423,
            0.40563503809680423,
            0.4165981472345557,
            0.4165981472345557,
            0.4275612563723072,
            0.4275612563723072,
            0.43852436551005863,
            0.43852436551005863,
            0.44948747464781014,
            0.44948747464781014,
            0.4604505837855616,
            0.4604505837855616,
            0.471413692923313,
            0.4823768020610645,
            0.49333991119881593,
            0.5043030203365674,
            0.5152661294743189,
            0.5262292386120704,
            0.5371923477498218,
            0.5481554568875733,
            0.5591185660253247,
            0.5700816751630762,
            0.5810447843008276
        ],
        [
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.17129858027736666,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.13703886422189332,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666
        ]
    ]
}

==> anc/inhhom_2d_compare_1.json <==
{
    "Disclaimer": "In order to keep the file short only data for mu_45 <= mu is included",
    "a [sigma0]": 0.36486,
    "L [sigma0]": 1200,
    "Ns": 60,
    "columns": [
        "$\\mu/\\sigma_0$",
        "$\\mu_{45}/\\sigma_0$",
        "$T/\\sigma_0$"
    ],
    "data": [
        [
            0.9966589924902701,
            0.9968371430137586,
            0.9964808419667818,
            0.9960340952694183,
            1.002642109302198,
            1.0025955160883626,
            1.0024749218878473,
            1.002115880063586,
            1.001833580003289,
            1.0012799429918324,
            1.0006057117798608,
            0.9997396261579784,
            1.0066573480238994,
            1.0066683111330372,
            1.0066244586964863,
            1.0065586800416597,
            1.0063448994134736,
            1.006054377021323,
            1.0056980759743464,
            1.0051416981856054,
            1.0045113194101847,
            1.0037274571068355,
            1.0026530724113358,
            1.00746039576824,
            1.0075727676369017,
            1.007586471523324,
            1.007537137532204,
            1.0075809899687551,
            1.0074658773228087,
            1.0072219481444937,
            1.0069149810886366,
            1.0064517897275667,
            1.005810447843008,
            1.0049553253302637,
            1.0039193115167462,
            1.0025653675382338,
            1.0075206928684974,
            1.0075124705366443,
            1.007586471523324,
            1.0075974346324617,
            1.0077399550512525,
            1.0077454366058214,
            1.0076001754097461,
            1.0072904675766048,
            1.0068245354382503,
            1.006259935317656,
            1.0054568875733156,
            1.0045332456284601,
            1.0032697473003345,
            1.000219262182755,
            0.9993641396700104,
            0.9985336841528257,
            1.0071397248259606,
            1.007191799594365,
            1.0073452831222933,
            1.007537137532204,
            1.0077015841692702,
            1.0078029929287946,
            1.0078578084744834,
            1.0075672860823328,
            1.0071780957079428,
            1.0066491256920462,
            1.0059995614756345,
            1.0052047360631475,
            1.0040864989310967,
            1.0027928520528422,
            1.001238831332566,
            1.0011949788960148,
            1.0005426739023187,
            0.9996848106122895,
            0.9988543550951049,
            0.9979197500411117,
            0.9968755138957408,
            0.9933947267445047,
            1.006597050923642,
            1.0066683111330372,
            1.006904017979499,
            1.0071369840486761,
            1.00746039576824,
            1.007704324946555,
            1.007737214273968,
            1.0074494326591021,
            1.007060242284712,
            1.0065888285917886,
            1.0061338595625717,
            1.0054733322370224,
            1.0045250232966068,
            1.0032450803047743,
            1.0019322479855286,
            1.00182809844872,
            1.001238831332566,
            1.0004357835882256,
            1.0001123718686618,
            0.9995505125253522,
            0.998667982239763,
            0.998078715123609,
            0.9977032286356411,
            0.9966617332675547,
            0.9943320725757825,
            0.9931014635750699,
            0.9903140930767965,
            1.0060954886805897,
            1.006128378008003,
            1.0063640848544646,
            1.006736830565148,
            1.0071205393849696,
            1.00738639478156,
            1.007498766650222,
            1.007172614153374,
            1.0066874965740285,
            1.0063558625226112,
            1.0060187469166255,
            1.0055500740009866,
            1.0048292495751794,
            1.0036781231157157,
            1.0022803267006524,
            1.0022392150413857,
            1.0015595022748451,
            1.000863344844598,
            1.0005536370114565,
            1.000005481554569,
            0.9991777668146686,
            0.9984076083977416,
            0.9981335306692977,
            0.9971167022967714,
            0.995938168064463,
            0.9947075590637504,
            0.9933947267445047,
            0.992057227429699,
            0.9907169873376088,
            1.0056734089787862,
            1.0057062983061995,
            1.005821410952146,
            1.0061174148988652,
            1.0066820150194595,
            1.0070684646165653,
            1.0071040947212628,
            1.0067395713424327,
            1.0063147508633448,
            1.0060050430302034,
            1.0058241517294304,
            1.005646001205942,
            1.005114290412761,
            1.0039987940579949,
            1.002603738420216,
            1.0024995888834072,
            1.0018801732171243,
            1.001077125472784,
            1.0007564545305048,
            1.0002740777284438,
            0.9993915474428547,
            0.9986433152442032,
            0.9983473112974839,
            0.9972756673792688,
            0.9960724661514004,
            0.995982020501014,
            0.9948144493778436,
            0.9934742092857534,
            0.9920846352025434,
            0.9978428359763964,
            0.9907169873376088,
            0.9976439616369758,
            0.997438458152875,
            0.9972263255240914,
            0.9970208220399907,
            0.996808689411207,
            0.996589927637746,
            0.9963777950089623,
            0.9961590332354985,
            0.9959336423173574,
            0.9957082513992133,
            0.9954828604810694,
            0.9952508404182453,
            0.9950188203554212,
            0.9947868002935948,
            0.9945481510860905,
            0.9943028727339062,
            0.994057594381719,
            0.9938123160295345,
            0.9935604085326672,
            0.9933085010368005,
            0.993049964395253,
            0.9927914277537055,
            0.992526261967478,
            0.9922610961812504,
            0.991989301251343,
            0.9917771686225594,
            0.9916246982949048
        ],
        [
            0.0,
            0.0270048785835663,
            0.054028942608123666,
            0.08110508140108534,
            0.0,
            0.02715836211149482,
            0.054352354327687334,
            0.08159842131228416,
            0.10895686016554294,
            0.1364221893328948,
            0.16404100202817518,
            0.19183248369237516,
            0.0,
            0.027270733980156774,
            0.05457709806501124,
            0.08196020391382995,
            0.10944745929945733,
            0.1370717535493066,
            0.16487693909992873,
            0.19286849750589266,
            0.22110946664474043,
            0.2496162911801787,
            0.27838623033492294,
            0.0,
            0.027295400975716713,
            0.05462917283341555,
            0.08204242723236309,
            0.10958175738639477,
            0.13726360795921724,
            0.16512634983281257,
            0.1932110946664474,
            0.22153702790111274,
            0.25013429808693743,
            0.27902483144219703,
            0.308249739626158,
            0.3378035410842515,
            0.0,
            0.027292660198432274,
            0.05462917283341555,
            0.08204516800964753,
            0.10959820205010141,
            0.13730197884119935,
            0.1651866469330702,
            0.19328235487584278,
            0.22161925121964587,
            0.25024392917831495,
            0.27916461108370333,
            0.3084388532587842,
            0.33804198870799756,
            0.3974127062434906,
            0.41111659266567996,
            0.4248204790878693,
            0.0,
            0.027284437866578963,
            0.054615468946993366,
            0.08204242723236309,
            0.10959272049553254,
            0.13731020117305268,
            0.16523049936962123,
            0.1933344296442471,
            0.22169599298361015,
            0.25034259716055474,
            0.2793153538343474,
            0.308644411555117,
            0.33831606643644135,
            0.3684070602422847,
            0.3974127062434906,
            0.3989119114180782,
            0.41111659266567996,
            0.4248204790878693,
            0.43852436551005863,
            0.45222825193224797,
            0.4659321383544373,
            0.5070437976210053,
            0.0,
            0.027270733980156774,
            0.05459354272871786,
            0.08200953790494984,
            0.10956805349997259,
            0.1372964972866305,
            0.16521131392863014,
            0.1933125034259716,
            0.22167132598805023,
            0.25032889327413255,
            0.2793509839390451,
            0.30872937565093456,
            0.33846406840980103,
            0.3685742476566354,
            0.3974127062434906,
            0.3991640629282464,
            0.41111659266567996,
            0.4248204790878693,
            0.4302170695609275,
            0.43852436551005863,
            0.45222825193224797,
            0.46176067532752285,
            0.4659321383544373,
            0.4796360247766266,
            0.5070437976210053,
            0.5207476840431946,
            0.5481554568875733,
            0.0,
            0.027254289316450145,
            0.05456339417858904,
            0.08197664857753659,
            0.1095324233952749,
            0.13725264485007946,
            0.16517020226936358,
            0.1932604286575673,
            0.22158910266951706,
            0.2502685961738749,
            0.2793208353889163,
            0.30875130186921007,
            0.3385654771693252,
            0.3687332127391328,
            0.3974127062434906,
            0.3993285095653127,
            0.41111659266567996,
            0.4248204790878693,
            0.4304061831935537,
            0.43852436551005863,
            0.45222825193224797,
            0.46191141807816694,
            0.4659321383544373,
            0.4796360247766266,
            0.49333991119881593,
            0.5070437976210053,
            0.5207476840431946,
            0.5344515704653839,
            0.5481554568875733,
            0.0,
            0.02724332620731239,
            0.05453324562846023,
            0.08192457380913226,
            0.10948308940415502,
            0.13721153319081292,
            0.16510716439182152,
            0.19317546456174972,
            0.22150687935098393,
            0.2501836320780573,
            0.2792660198432275,
            0.3087814504193389,
            0.3386614043742805,
            0.3688510661623636,
            0.3974127062434906,
            0.39943265910212133,
            0.41111659266567996,
            0.4248204790878693,
            0.43049388806665567,
            0.43852436551005863,
            0.45222825193224797,
            0.46202104916954445,
            0.4659321383544373,
            0.4796360247766266,
            0.49333991119881593,
            0.4939620676423834,
            0.5070437976210053,
            0.5207476840431946,
            0.5344515704653839,
            0.5480600778380749,
            0.5481554568875733,
            0.5490601874691663,
            0.5500602971002576,
            0.551060406731349,
            0.5520605163624404,
            0.5530606259935317,
            0.5540607356246231,
            0.5550608452557144,
            0.5560609548868058,
            0.5570610645178973,
            0.5580611741489886,
            0.55906128378008,
            0.5600613934111713,
            0.5610615030422628,
            0.5620616126733541,
            0.5630617223044455,
            0.5640618319355369,
            0.5650619415666283,
            0.5660620511977197,
            0.567062160828811,
            0.5680622704599024,
            0.5690623800909939,
            0.5700624897220852,
            0.5710625993531766,
            0.5720627089842679,
            0.5730628186153592,
            0.5740629282464507,
            0.575063037877542
        ],
        [
            0.22839810703648886,
            0.22839810703648886,
            0.22839810703648886,
            0.22839810703648886,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.19576980603127617,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.15226540469099256,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.12458078565626667,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.11419905351824443,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.09788490301563808,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.08564929013868333,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.07613270234549628,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666,
            0.06851943211094666
        ]
    ]
}

==> anc/inhhom_2d_compare_2.json <==
{
    "Disclaimer": "In order to keep the file short only data for mu_45 <= mu is included",
    "a [sigma0]": 0.23265625000000006,
    "L [sigma0]": 1200,
    "Ns": 60,
    "columns": [
        "$\\mu/\\sigma_0$",
        "$\\mu_{45}/\\sigma_0$",
        "$T/\\sigma_0$"
    ],
    "data": [
        [
            1.03128677979,
            1.03126107178,
            1.03117537842,
            1.03104683838,
            1.03095257568,
            1.03083260498,
            1.03067835693,
            1.03049840088,
            1.03029273682,
            1.03005279541,
            1.02622799683,
            1.02622799683,
            1.02622195435,
            1.02621591187,
            1.02619778442,
            1.02618569946,
            1.02616757202,
            1.0261434021,
            1.0261131897,
            1.02608297729,
            1.02604672241,
            1.03743956299,
            1.03741385498,
            1.03734530029,
            1.03722532959,
            1.03705394287,
            1.03683970947,
            1.03656549072,
            1.03624842529,
            1.03587137451,
            1.03545147705,
            1.0349630249,
            1.03443172607,
            1.03383187256,
            1.03317203369,
            1.03245220947,
            1.031980896,
            1.03157813721,
            1.03114110107,
            1.03066121826,
            1.03014705811,
            1.02675973511,
            1.02675973511,
            1.02677182007,
            1.02678390503,
            1.02680203247,
            1.02682620239,
            1.02685641479,
            1.0268866272,
            1.0269168396,
            1.02690475464,
            1.02689266968,
            1.02686849976,
            1.02684432983,
            1.02681411743,
            1.02677786255,
            1.02674160767,
            1.02668722534,
            1.02663284302,
            1.02657241821,
            1.02649990845,
            1.0264213562,
            1.04258116455,
            1.04255545654,
            1.04248690186,
            1.04235836182,
            1.0421869751,
            1.04195560303,
            1.04167281494,
            1.0413300415,
            1.04093585205,
            1.04047310791,
            1.03994180908,
            1.03934195557,
            1.03867354736,
            1.03809083252,
            1.03747384033,
            1.03678829346,
            1.03604276123,
            1.03523724365,
            1.03436317139,
            1.03342054443,
            1.03288067627,
            1.03236651611,
            1.03180093994,
            1.03120108643,
            1.03054124756,
            1.02984713135,
            1.02671743774,
            1.02672348022,
            1.02673556519,
            1.02675973511,
            1.02678994751,
            1.02682620239,
            1.02686849976,
            1.02692288208,
            1.0269772644,
            1.02703768921,
            1.02710415649,
            1.02717062378,
            1.02724313354,
            1.02730960083,
            1.02735794067,
            1.02733981323,
            1.02731564331,
            1.02727938843,
            1.02723709106,
            1.02718270874,
            1.02712228394,
            1.02704977417,
            1.02696517944,
            1.02686849976,
            1.02675973511,
            1.02664492798,
            1.04640308838,
            1.04638594971,
            1.04633453369,
            1.046240271,
            1.04611173096,
            1.04594034424,
            1.04573468018,
            1.0454776001,
            1.045169104,
            1.04480919189,
            1.04438929443,
            1.04390941162,
            1.04335240479,
            1.0427354126,
            1.04203272705,
            1.04125291748,
            1.04037884521,
            1.03941051025,
            1.03845074463,
            1.03762808838,
            1.03672830811,
            1.03576854248,
            1.0347230835,
            1.03389185791,
            1.03330057373,
            1.03266644287,
            1.031980896,
            1.03125250244,
            1.03047269287,
            1.02654220581,
            1.02654824829,
            1.02656637573,
            1.02659658813,
            1.02663284302,
            1.02668722534,
            1.02674765015,
            1.02681411743,
            1.02689871216,
            1.02698330688,
            1.02707394409,
            1.02717062378,
            1.02727334595,
            1.02737002563,
            1.0274727478,
            1.02756338501,
            1.02765402222,
            1.0277204895,
            1.02769631958,
            1.0276600647,
            1.02761172485,
            1.02755130005,
            1.0274727478,
            1.0273821106,
            1.02727938843,
            1.02715853882,
            1.02702560425,
            1.02688058472,
            1.02672952271,
            1.02656637573,
            1.05220452881,
            1.05216168213,
            1.05204171143,
            1.05183604736,
            1.05155325928,
            1.05116763916,
            1.05069632568,
            1.05011361084,
            1.04941092529,
            1.04858826904,
            1.04769705811,
            1.047337146,
            1.04691724854,
            1.04642879639,
            1.04586322021,
            1.04522052002,
            1.04448355713,
            1.04365233154,
            1.04272684326,
            1.04168995361,
            1.04055023193,
            1.03928197021,
            1.03827078857,
            1.03727674561,
            1.03621414795,
            1.0350572876,
            1.03424320068,
            1.03354908447,
            1.03281212158,
            1.03202374268,
            1.03119251709,
            1.02630050659,
            1.02630654907,
            1.02632467651,
            1.0263609314,
            1.02640927124,
            1.02647573853,
            1.02654824829,
            1.0266388855,
            1.02673556519,
            1.02685037231,
            1.02697122192,
            1.02709811401,
            1.02723104858,
            1.02736398315,
            1.02749691772,
            1.02762380981,
            1.02774465942,
            1.02785946655,
            1.02795614624,
            1.02802261353,
            1.02798635864,
            1.02793197632,
            1.02785342407,
            1.02776278687,
            1.02765402222,
            1.02752713013,
            1.0273821106,
            1.02721896362,
            1.02704977417,
            1.02686245728,
            1.0266690979,
            1.05756893311,
            1.05751751709,
            1.05735469971,
            1.05707191162,
            1.05667772217,
            1.05616356201,
            1.05552086182,
            1.05492957764,
            1.05440684814,
            1.05377271729,
            1.05301861572,
            1.05212740479,
            1.0510819458,
            1.04985653076,
            1.04889676514,
            1.04839117432,
            1.0477913208,
            1.04709720459,
            1.04629168701,
            1.0453833374,
            1.04436358643,
            1.04321529541,
            1.04194703369,
            1.04055023193,
            1.03921341553,
            1.03818509521,
            1.03707965088,
            1.03588851318,
            1.03465452881,
            1.03388328857,
            1.03306920166,
            1.02601046753,
            1.02601651001,
            1.02604067993,
            1.02608297729,
            1.0261434021,
            1.02621591187,
            1.02631259155,
            1.0264213562,
            1.02654220581,
            1.02667514038,
            1.02682015991,
            1.0269772644,
            1.02714645386,
            1.02731564331,
            1.02749087524,
            1.02765402222,
            1.02781112671,
            1.02795010376,
            1.02807699585,
            1.02817971802,
            1.02825827026,
            1.0282461853,
            1.02816763306,
            1.02807095337,
            1.02795010376,
            1.02780508423,
            1.02764193726,
            1.02746066284,
            1.02725521851,
            1.02704373169,
            1.02682015991,
            1.06193929443,
            1.06188787842,
            1.06175076904,
            1.06151939697,
            1.06119376221,
            1.06075672607,
            1.06021685791,
            1.05955701904,
            1.05877720947,
            1.05785172119,
            1.05726043701,
            1.05660059814,
            1.05578651123,
            1.05480960693,
            1.05365274658,
            1.0522730835,
            1.05066204834,
            1.04997650146,
            1.04929095459,
            1.04849400635,
            1.0475770874,
            1.04652305908,
            1.04534906006,
            1.04403795166,
            1.04258973389,
            1.04100440674,
            1.039684729,
            1.03861356201,
            1.037465271,
            1.03622271729,
            1.03487733154,
            1.02569625854,
            1.02570230103,
            1.02572647095,
            1.02576876831,
            1.02582919312,
            1.02590170288,
            1.02600442505,
            1.02611923218,
            1.02625820923,
            1.02641531372,
            1.02659658813,
            1.02678994751,
            1.02699539185,
            1.02721292114,
            1.02743045044,
            1.02765402222,
            1.02786550903,
            1.02804678345,
            1.02819784546,
            1.02832473755,
            1.02841537476,
            1.02847579956,
            1.02844558716,
            1.02833682251,
            1.02819784546,
            1.02803469849,
            1.02784133911,
            1.02762985229,
            1.02739419556,
            1.02714645386,
            1.02688058472,
            1.06545272217,
            1.06545913696,
            1.06540987549,
            1.06541000366,
            1.06525558472,
            1.06525562744,
            1.06499854736,
            1.06500289917,
            1.06464492798,
            1.06464720459,
            1.06429397583,
            1.06429586182,
            1.06385025635,
            1.06385177612,
            1.06330429077,
            1.06331038818,
            1.06265054932,
            1.06265151978,
            1.06187930908,
            1.06187942505,
            1.06097095947,
            1.06097396851,
            1.06019971924,
            1.06020187378,
            1.05964736938,
            1.05965128174,
            1.058931427,
            1.05893145752,
            1.05801895142,
            1.05802310791,
            1.05689590454,
            1.0569005249,
            1.05553421021,
            1.05553800049,
            1.05390125732,
            1.05390579224,
            1.05197555542,
            1.05198172607,
            1.05118942261,
            1.05119334717,
            1.05036117554,
            1.05036212158,
            1.04938521729,
            1.04938552856,
            1.04827120361,
            1.04827651978,
            1.04702008057,
            1.04702011108,
            1.04563034058,
            1.04563184814,
            1.04409793701,
            1.04410018921,
            1.0424269165,
            1.04242965698,
            1.04081588135,
            1.04082229614,
            1.03978347778,
            1.03978756104,
            1.03866497803,
            1.03866744995,
            1.03746017456,
            1.037465271,
            1.03615460205,
            1.03615570068,
            1.0347366333,
            1.03474188232,
            1.03319854736,
            1.03319915771,
            1.03200836182,
            1.03201177979,
            1.03105621338,
            1.03105841064,
            1.03009490967,
            1.03009637451,
            1.02913360596,
            1.02913433838,
            1.02827301025,
            1.02776031494,
            1.0272567749,
            1.02675323486,
            1.02623138428,
            1.02570953369,
            1.02516021729,
            1.02543609619,
            1.02543643188,
            1.02544281006,
            1.02544851685,
            1.02546295166,
            1.02546664429,
            1.02550289917,
            1.02550323486,
            1.02555023193,
            1.02555123901,
            1.02561737061,
            1.0256177063,
            1.02571136475,
            1.02571438599,
            1.02582550049,
            1.02582919312,
            1.02597320557,
            1.02597421265,
            1.02613735962,
            1.02614105225,
            1.02633575439,
            1.02633676147,
            1.02654824829,
            1.02655059814,
            1.02678390503,
            1.0267855835,
            1.02703399658,
            1.02703768921,
            1.0272958374,
            1.02729751587,
            1.02755096436,
            1.02755130005,
            1.02780508423,
            1.02780609131,
            1.02804678345,
            1.02804779053,
            1.02826263428,
            1.02826431274,
            1.02845733643,
            1.02845767212,
            1.02858456421,
            1.0285848999,
            1.02864532471,
            1.02865103149,
            1.02865875244,
            1.02866311646,
            1.02857818604,
            1.02857852173,
            1.02842141724,
            1.02842376709,
            1.02822805786,
            1.02822906494,
            1.02800448608,
            1.02800750732,
            1.0277507019,
            1.02775238037,
            1.02747711182,
            1.02747879028,
            1.02718841553,
            1.02718875122,
            1.02687957764,
            1.02688058472,
            1.02656500244,
            1.03615570068,
            1.02623712158,
            1.0347366333,
            1.02591888428,
            1.03319854736,
            1.02560064697,
            1.03200836182,
            1.02521490479,
            1.03105621338,
            1.02481951904,
            1.03009490967,
            1.02446270752,
            1.02913360596,
            1.02827301025,
            1.02776031494,
            1.0272567749,
            1.02675323486,
            1.02623138428,
            1.02570953369,
            1.02516021729,
            1.06853347778,
            1.06853768311,
            1.06849838257,
            1.06850340576,
            1.06839200439,
            1.06839309692,
            1.068203479,
            1.06820358276,
            1.06792926025,
            1.06792984009,
            1.06756077881,
            1.06756484985,
            1.067080896,
            1.06708755493,
            1.06648104248,
            1.06648391724,
            1.06573551025,
            1.06573989868,
            1.06508010864,
            1.06508424072,
            1.06432156982,
            1.06432907104,
            1.06343765259,
            1.06343892822,
            1.06286478271,
            1.06286911011,
            1.06241060791,
            1.06241287231,
            1.06176712036,
            1.06176790771,
            1.06090240479,
            1.06090377808,
            1.05978775024,
            1.05978839111,
            1.05839158936,
            1.05839797974,
            1.05669235229,
            1.05669486084,
            1.05464678955,
            1.05464981079,
            1.05283865967,
            1.05283889771,
            1.05192174072,
            1.05192642212,
            1.05085250854,
            1.05085914307,
            1.04963372803,
            1.04963821411,
            1.04826263428,
            1.04826950073,
            1.04675338745,
            1.04675443115,
            1.04510054932,
            1.04510391235,
            1.04331812744,
            1.04332107544,
            1.04167160034,
            1.04167281494,
            1.0406616333,
            1.0406678772,
            1.03958189697,
            1.03958694458,
            1.03841668701,
            1.03841705322,
            1.03714263916,
            1.03714447021,
            1.03575286865,
            1.03575592041,
            1.03423309326,
            1.03423919678,
            1.03256646729,
            1.0325668335,
            1.03082733154,
            1.03083306885,
            1.0298883667,
            1.02989349365,
            1.02896881104,
            1.02819976807,
            1.02775115967,
            1.02732086182,
            1.02688140869,
            1.02645111084,
            1.02600250244,
            1.0255355835,
            1.025050354,
            1.02526119995,
            1.02526153564,
            1.02526119995,
            1.02526153564,
            1.02527328491,
            1.02527496338,
            1.02529141235,
            1.02529510498,
            1.02532766724,
            1.02532867432,
            1.02538204956,
            1.02538238525,
            1.02545455933,
            1.02545623779,
            1.0255569458,
            1.02555728149,
            1.02569625854,
            1.02569793701,
            1.025865448,
            1.02586578369,
            1.02606719971,
            1.02607089233,
            1.02630218506,
            1.02630654907,
            1.02656402588,
            1.02656637573,
            1.02685037231,
            1.02685272217,
            1.02714645386,
            1.02714813232,
            1.0274425354,
            1.02744354248,
            1.02773861694,
            1.02773895264,
            1.02801657104,
            1.02802093506,
            1.02827035522,
            1.02827606201,
            1.028493927,
            1.02849761963,
            1.02867520142,
            1.02867889404,
            1.02881417847,
            1.02881988525,
            1.02883834839,
            1.02884002686,
            1.02877792358,
            1.02877960205,
            1.02862518311,
            1.02862686157,
            1.02840328979,
            1.02840362549,
            1.02813742065,
            1.02814178467,
            1.02784637451,
            1.02784738159,
            1.02752713013,
            1.02753082275,
            1.02718841553,
            1.02718875122,
            1.02683224487,
            1.02683258057,
            1.02646856689,
            1.03841705322,
            1.02609246826,
            1.03714447021,
            1.02572601318,
            1.03575286865,
            1.02535955811,
            1.03423309326,
            1.02494488525,
            1.0325668335,
            1.02451092529,
            1.03082733154,
            1.02411553955,
            1.02989349365,
            1.02896881104,
            1.02819976807,
            1.02775115967,
            1.02732086182,
            1.02688140869,
            1.02645111084,
            1.02600250244,
            1.0255355835,
            1.025050354,
            1.07080062866,
            1.07077255249,
            1.0707093811,
            1.07059005737,
            1.0704145813,
            1.07016891479,
            1.06983901978,
            1.06941085815,
            1.06885635376,
            1.06815444946,
            1.06727706909,
            1.06630142212,
            1.06559951782,
            1.06542404175,
            1.06504501343,
            1.06444839478,
            1.06358505249,
            1.06241989136,
            1.06093185425,
            1.05908584595,
            1.05684677124,
            1.05423568726,
            1.05318283081,
            1.05196853638,
            1.05059280396,
            1.04906967163,
            1.04740615845,
            1.04560928345,
            1.04369308472,
            1.04229629517,
            1.04132766724,
            1.04027557373,
            1.04028009033,
            1.03914031982,
            1.03914471436,
            1.03790435791,
            1.03790533447,
            1.03653594971,
            1.03654022217,
            1.03502789307,
            1.03502960205,
            1.03335418701,
            1.03335516357,
            1.03149176025,
            1.0314956665,
            1.02942657471,
            1.02942901611,
            1.02857513428,
            1.02803497314,
            1.02766876221,
            1.02731170654,
            1.02696380615,
            1.02660675049,
            1.02624969482,
            1.02587432861,
            1.02547149658,
            1.02503204346,
            1.0251675415,
            1.0251675415,
            1.0251675415,
            1.02516082764,
            1.02517425537,
            1.02519439697,
            1.02524139404,
            1.02531524658,
            1.02543609619,
            1.025597229,
            1.02580535889,
            1.02605377197,
            1.02634246826,
            1.02665802002,
            1.02699371338,
            1.02733612061,
            1.02767181396,
            1.02799407959,
            1.02828277588,
            1.02853790283,
            1.02873931885,
            1.02888702393,
            1.02898101807,
            1.02894744873,
            1.02877960205,
            1.02855133057,
            1.02826263428,
            1.02792022705,
            1.02755096436,
            1.02716156006,
            1.02675201416,
            1.02633355713,
            1.04027557373,
            1.02590924072,
            1.03914031982,
            1.02548492432,
            1.03790435791,
            1.02507989502,
            1.03654022217,
            1.02458807373,
            1.03502960205,
            1.02411553955,
            1.03335418701,
            1.0237008667,
            1.0314956665,
            1.02334405518,
            1.02942657471,
            1.02857513428,
            1.02803497314,
            1.02766876221,
            1.02731170654,
            1.02696380615,
            1.02660675049,
            1.02624969482,
            1.02587432861,
            1.02547149658,
            1.02503204346,
            1.07242202759,
            1.07241500854,
            1.07238693237,
            1.07234481812,
            1.07226760864,
            1.07214126587,
            1.07196578979,
            1.07170608521,
            1.07134811401,
            1.07085678101,
            1.07021102905,
            1.06938278198,
            1.06832290649,
            1.0680632019,
            1.0679649353,
            1.06763504028,
            1.06702438354,
            1.06609786987,
            1.06482040405,
            1.06314987183,
            1.06106521606,
            1.05852432251,
            1.05552017212,
            1.05408828735,
            1.05267745972,
            1.05111221313,
            1.04939956665,
            1.04756759644,
            1.04561630249,
            1.04362289429,
            1.04275253296,
            1.04182281494,
            1.04182281494,
            1.04080657959,
            1.04080877686,
            1.03970794678,
            1.03970806885,
            1.03848602295,
            1.03849029541,
            1.03713397217,
            1.03713531494,
            1.03562469482,
            1.03562591553,
            1.03392718506,
            1.03393096924,
            1.03201177979,
            1.03201751709,
            1.02985369873,
            1.02985687256,
            1.02814483643,
            1.0278427124,
            1.02755889893,
            1.027293396,
            1.02703704834,
            1.02678070068,
            1.02651519775,
            1.026222229,
            1.02590179443,
            1.0255355835,
            1.02510528564,
            1.02518096924,
            1.02517425537,
            1.0251473999,
            1.02512054443,
            1.0250869751,
            1.0250668335,
            1.0250668335,
            1.0251071167,
            1.02519439697,
            1.02533538818,
            1.0255368042,
            1.02579864502,
            1.02610748291,
            1.02646331787,
            1.02683929443,
            1.02722869873,
            1.02761138916,
            1.02797393799,
            1.02830291748,
            1.0285848999,
            1.02880645752,
            1.02896759033,
            1.02906158447,
            1.02908172607,
            1.02890045166,
            1.0286050415,
            1.02826263428,
            1.02787322998,
            1.02745697021,
            1.02702056885,
            1.02657073975,
            1.02612139893,
            1.04182281494,
            1.02567779541,
            1.04080657959,
            1.02522454834,
            1.03970794678,
            1.02476165771,
            1.03849029541,
            1.02418304443,
            1.03713531494,
            1.02367193604,
            1.03562469482,
            1.02322833252,
            1.03393096924,
            1.02286187744,
            1.03201751709,
            1.02255328369,
            1.02985687256,
            1.02814483643,
            1.0278427124,
            1.02755889893,
            1.027293396,
            1.02703704834,
            1.02678070068,
            1.02651519775,
            1.026222229,
            1.02590179443,
            1.0255355835,
            1.02510528564,
            1.07353805542,
            1.07354507446,
            1.07355911255,
            1.07358718872,
            1.07361526489,
            1.07362228394,
            1.07359420776,
            1.07350997925,
            1.07334854126,
            1.07307479858,
            1.07266067505,
            1.07207107544,
            1.07127090454,
            1.07042861938,
            1.0706111145,
            1.07054794312,
            1.07018997192,
            1.06950210571,
            1.06842819214,
            1.06694015503,
            1.06498886108,
            1.06255325317,
            1.05960525513,
            1.05613082886,
            1.05457962036,
            1.05293716431,
            1.05115432739,
            1.04924514771,
            1.04723068237,
            1.04513198853,
            1.04391769409,
            1.04308624268,
            1.0430881958,
            1.04219549561,
            1.04219818115,
            1.04121856689,
            1.04122479248,
            1.04014141846,
            1.0401473999,
            1.03893890381,
            1.03894537354,
            1.03759307861,
            1.03759332275,
            1.03605059814,
            1.03605499268,
            1.03429986572,
            1.03430633545,
            1.03230133057,
            1.03230645752,
            1.03002166748,
            1.03002703857,
            1.0278793335,
            1.02766876221,
            1.02748565674,
            1.02732086182,
            1.02716522217,
            1.02700042725,
            1.02681732178,
            1.02660675049,
            1.02635955811,
            1.02605743408,
            1.02569122314,
            1.02524261475,
            1.02529510498,
            1.02527496338,
            1.02522796631,
            1.02516082764,
            1.02508026123,
            1.02500640869,
            1.02494598389,
            1.02493255615,
            1.02497283936,
            1.02508026123,
            1.02526824951,
            1.02553009033,
            1.02586578369,
            1.02626190186,
            1.02668487549,
            1.02712799072,
            1.02756439209,
            1.02798065186,
            1.02834320068,
            1.02865203857,
            1.02889373779,
            1.02905487061,
            1.02914215088,
            1.02914215088,
            1.02902130127,
            1.02864532471,
            1.02822235107,
            1.02776580811,
            1.02728240967,
            1.0267855835,
            1.02628875732,
            1.02578387451,
            1.04308624268,
            1.02529205322,
            1.04219818115,
            1.02481951904,
            1.04121856689,
            1.02435662842,
            1.0401473999,
            1.02373944092,
            1.03893890381,
            1.02319940186,
            1.03759307861,
            1.02274615479,
            1.03605499268,
            1.0223604126,
            1.03430633545,
            1.02205181885,
            1.03230133057,
            1.02182037354,
            1.03002166748,
            1.0278793335,
            1.02766876221,
            1.02748565674,
            1.02732086182,
            1.02716522217,
            1.02700042725,
            1.02681732178,
            1.02660675049,
            1.02635955811,
            1.02605743408,
            1.02569122314,
            1.02524261475,
            1.07550338745,
            1.07551742554,
            1.07554550171,
            1.07557357788,
            1.07558059692,
            1.07552444458,
            1.07537002563,
            1.07504714966,
            1.07496994019,
            1.07491378784,
            1.07473831177,
            1.07439437866,
            1.07383987427,
            1.07303970337,
            1.07303268433,
            1.07324325562,
            1.07314498901,
            1.07268875122,
            1.07182540894,
            1.07050582886,
            1.06869491577,
            1.06634353638,
            1.06343063354,
            1.05994918823,
            1.0563343811,
            1.05459365845,
            1.05269851685,
            1.05069107056,
            1.04858535767,
            1.04640945435,
            1.04485122681,
            1.04411956787,
            1.04412078857,
            1.04333953857,
            1.04334259033,
            1.04249017334,
            1.0424911499,
            1.04155413818,
            1.04155731201,
            1.04049530029,
            1.04049676514,
            1.03929205322,
            1.03929595947,
            1.03791351318,
            1.03791400146,
            1.03632049561,
            1.03632794189,
            1.03448028564,
            1.03448187256,
            1.03234710693,
            1.03234979248,
            1.0298883667,
            1.02989349365,
            1.02767791748,
            1.02757720947,
            1.02749481201,
            1.0274307251,
            1.02737579346,
            1.027293396,
            1.02719268799,
            1.02706451416,
            1.02687225342,
            1.02662506104,
            1.02629547119,
            1.02587432861,
            1.02535247803,
            1.02550323486,
            1.02547637939,
            1.02540252686,
            1.02528839111,
            1.02515411377,
            1.02500640869,
            1.02487884521,
            1.02479156494,
            1.02476470947,
            1.02483856201,
            1.02499969482,
            1.02526824951,
            1.02563079834,
            1.02606719971,
            1.02654388428,
            1.02704742432,
            1.02754425049,
            1.02800079346,
            1.02840362549,
            1.02873931885,
            1.0289944458,
            1.02915557861,
            1.02922943115,
            1.02920928955,
            1.02910186768,
            1.02867889404,
            1.02816864014,
            1.02763824463,
            1.02709442139,
            1.02654388428,
            1.02600006104,
            1.02545599365,
            1.04412078857,
            1.02492559814,
            1.04334259033,
            1.02441448975,
            1.0424911499,
            1.02392266846,
            1.04155731201,
            1.02327655029,
            1.04049530029,
            1.02272686768,
            1.03929595947,
            1.02226397705,
            1.03791351318,
            1.02188787842,
            1.03632049561,
            1.02157928467,
            1.03448028564,
            1.02135748291,
            1.03234710693,
            1.02120318604,
            1.02989349365,
            1.02767791748,
            1.02757720947,
            1.02749481201,
            1.0274307251,
            1.02737579346,
            1.027293396,
            1.02719268799,
            1.02706451416,
            1.02687225342,
            1.02662506104,
            1.02629547119,
            1.02587432861,
            1.02535247803,
            1.07680892944,
            1.0768510437,
            1.07697036743,
            1.07715286255,
            1.07737045288,
            1.07759506226,
            1.07777755737,
            1.07785476685,
            1.0777494812,
            1.07737045288,
            1.07658432007,
            1.07642288208,
            1.07612106323,
            1.07558059692,
            1.07527877808,
            1.07576309204,
            1.07592453003,
            1.07569992065,
            1.07504714966,
            1.07389602661,
            1.0722114563,
            1.06993728638,
            1.06704544067,
            1.0635218811,
            1.05938766479,
            1.05610275269,
            1.05408126831,
            1.05194046021,
            1.04972244263,
            1.04744827271,
            1.0456022644,
            1.04496026611,
            1.04496307373,
            1.04428424072,
            1.0442855835,
            1.04355621338,
            1.04356231689,
            1.04274749756,
            1.04275018311,
            1.04184014893,
            1.04184112549,
            1.04078277588,
            1.04078826904,
            1.03956072998,
            1.0395614624,
            1.03812200928,
            1.03812408447,
            1.03643035889,
            1.0364319458,
            1.0344385376,
            1.03444366455,
            1.03211578369,
            1.0321182251,
            1.02940826416,
            1.02941168213,
            1.02757720947,
            1.02758636475,
            1.02761383057,
            1.02765045166,
            1.02767791748,
            1.02768707275,
            1.02765045166,
            1.02757720947,
            1.02743988037,
            1.02722015381,
            1.02691802979,
            1.02651519775,
            1.02579864502,
            1.02576507568,
            1.02565765381,
            1.025496521,
            1.02529510498,
            1.0250668335,
            1.02485198975,
            1.0246774292,
            1.02458343506,
            1.02459686279,
            1.024737854,
            1.02500640869,
            1.02539581299,
            1.02588592529,
            1.02642974854,
            1.02700042725,
            1.02755767822,
            1.02806793213,
            1.02851104736,
            1.02886688232,
            1.02912200928,
            1.02927642822,
            1.02932342529,
            1.02927642822,
            1.02912872314,
            1.02869232178,
            1.02808135986,
            1.02747711182,
            1.0268862915,
            1.02629547119,
            1.02571807861,
            1.0251473999,
            1.04496307373,
            1.02458807373,
            1.0442855835,
            1.02404803467,
            1.04356231689,
            1.02349835205,
            1.04274749756,
            1.02283294678,
            1.04184112549,
            1.02229290771,
            1.04078826904,
            1.02183001709,
            1.0395614624,
            1.02145391846,
            1.03812408447,
            1.02115496826,
            1.03643035889,
            1.0209331665,
            1.03444366455,
            1.02078851318,
            1.0321182251,
            1.02073065186,
            1.02940826416,
            1.02757720947,
            1.02758636475,
            1.02761383057,
            1.02765045166,
            1.02767791748,
            1.02768707275,
            1.02765045166,
            1.02757720947,
            1.02743988037,
            1.02722015381,
            1.02691802979,
            1.02651519775,
            1.07757400513,
            1.07764419556,
            1.07785476685,
            1.07818466187,
            1.07861282349,
            1.07911117554,
            1.07962356567,
            1.08009384155,
            1.0804447937,
            1.08058517456,
            1.08038864136,
            1.07970779419,
            1.07833908081,
            1.07788986206,
            1.07737045288,
            1.07812850952,
            1.0785496521,
            1.07856369019,
            1.07811447144,
            1.07713882446,
            1.07558059692,
            1.07338363647,
            1.07049880981,
            1.06691207886,
            1.06265151978,
            1.057787323,
            1.05532363892,
            1.05302841187,
            1.05067001343,
            1.04827651978,
            1.04618484497,
            1.04562762451,
            1.04563140869,
            1.04506378174,
            1.04506427002,
            1.04444891357,
            1.04445037842,
            1.04377288818,
            1.04377288818,
            1.04299285889,
            1.04299468994,
            1.04208831787,
            1.0420914917,
            1.04101678467,
            1.04101715088,
            1.03972540283,
            1.03972625732,
            1.03817901611,
            1.03818267822,
            1.03633660889,
            1.03633880615,
            1.03413238525,
            1.03413519287,
            1.03154144287,
            1.03154376221,
            1.02851104736,
            1.02760467529,
            1.02773284912,
            1.02786102295,
            1.02798919678,
            1.02808990479,
            1.02816314697,
            1.02819061279,
            1.0281539917,
            1.02804412842,
            1.0278427124,
            1.02754974365,
            1.02617462158,
            1.02613433838,
            1.02599334717,
            1.02577850342,
            1.025496521,
            1.02518096924,
            1.02487213135,
            1.02460357666,
            1.02442230225,
            1.02436859131,
            1.02447601318,
            1.02474456787,
            1.02517425537,
            1.02572479248,
            1.02634246826,
            1.02699371338,
            1.02761810303,
            1.02818206787,
            1.02865875244,
            1.029034729,
            1.02928985596,
            1.02941741943,
            1.02943756104,
            1.02934356689,
            1.02914886475,
            1.02868560791,
            1.02796722412,
            1.02730255127,
            1.02666473389,
            1.02605377197,
            1.02546295166,
            1.02487738037,
            1.04563140869,
            1.02429876709,
            1.04506378174,
            1.02372979736,
            1.04445037842,
            1.02309332275,
            1.04377288818,
            1.02245684814,
            1.04299468994,
            1.02192645264,
            1.04208831787,
            1.02148284912,
            1.04101715088,
            1.02110675049,
            1.03972625732,
            1.02079815674,
            1.03817901611,
            1.02056671143,
            1.03633880615,
            1.02042205811,
            1.03413238525,
            1.02037384033,
            1.03154144287,
            1.02851104736,
            1.02760467529,
            1.02773284912,
            1.02786102295,
            1.02798919678,
            1.02808990479,
            1.02816314697,
            1.02819061279,
            1.0281539917,
            1.02804412842,
            1.0278427124,
            1.02754974365,
            1.07790390015,
            1.07800918579,
            1.0783039856,
            1.07878128052,
            1.07942001343,
            1.08018508911,
            1.08102035522,
            1.08187667847,
            1.08267684937,
            1.08332260132,
            1.08370162964,
            1.08366653442,
            1.08302780151,
            1.08152572632,
            1.07967971802,
            1.08036056519,
            1.08103439331,
            1.08128707886,
            1.0810484314,
            1.08025527954,
            1.07883041382,
            1.0767036438,
            1.07382583618,
            1.07016189575,
            1.06573989868,
            1.06064407349,
            1.05644668579,
            1.05398300171,
            1.05145614624,
            1.04892929077,
            1.04662704468,
            1.04615325928,
            1.04615631104,
            1.04568634033,
            1.04568829346,
            1.04518280029,
            1.04518560791,
            1.04463092041,
            1.04463348389,
            1.04399261475,
            1.04399822998,
            1.04323272705,
            1.04323553467,
            1.04230804443,
            1.0423081665,
            1.04117279053,
            1.04117279053,
            1.03977203369,
            1.03977740479,
            1.03805999756,
            1.03806134033,
            1.03598126221,
            1.03598175049,
            1.03348516846,
            1.03349151611,
            1.03053436279,
            1.03053839111,
            1.02758636475,
            1.02779693604,
            1.0280166626,
            1.02823638916,
            1.02843780518,
            1.02861175537,
            1.02874908447,
            1.02910614014,
            1.02928009033,
            1.02923431396,
            1.02886810303,
            1.02817230225,
            1.02612762451,
            1.02613433838,
            1.02614776611,
            1.02611419678,
            1.02575836182,
            1.02535552979,
            1.02493255615,
            1.02455657959,
            1.02427459717,
            1.02414703369,
            1.02421417236,
            1.02449615479,
            1.02497283936,
            1.025597229,
            1.02630889893,
            1.02704742432,
            1.0277456665,
            1.02837005615,
            1.02887359619,
            1.02925628662,
            1.02949798584,
            1.02959869385,
            1.02957183838,
            1.0294241333,
            1.02916900635,
            1.02864532471,
            1.02781951904,
            1.02710113525,
            1.02644317627,
            1.02583221436,
            1.02523468018,
            1.0246362915,
            1.04615325928,
            1.02404803467,
            1.04568634033,
            1.02345977783,
            1.04518280029,
            1.02276544189,
            1.04463348389,
            1.0221675415,
            1.04399261475,
            1.02166607666,
            1.04323272705,
            1.02122247314,
            1.04230804443,
            1.02084637451,
            1.04117279053,
            1.02052813721,
            1.03977203369,
            1.02026776123,
            1.03805999756,
            1.0201038208,
            1.03598175049,
            1.02005560303,
            1.03349151611,
            1.0201038208,
            1.03053436279,
            1.02758636475,
            1.02779693604,
            1.0280166626,
            1.02823638916,
            1.02843780518,
            1.02861175537,
            1.02874908447,
            1.02910614014,
            1.02928009033,
            1.02923431396,
            1.02886810303,
            1.02817230225,
            1.07788986206,
            1.07802322388,
            1.0784022522,
            1.07902694702,
            1.07986923218,
            1.08089401245,
            1.08205917358,
            1.08329452515,
            1.08452987671,
            1.08567398071,
            1.08660751343,
            1.08719711304,
            1.08726028442,
            1.08655838013,
            1.08475448608,
            1.08246627808,
            1.08339279175,
            1.08388412476,
            1.08385604858,
            1.08324539185,
            1.08196792603,
            1.07992538452,
            1.0770475769,
            1.07329940796,
            1.06868087769,
            1.06331832886,
            1.05746444702,
            1.05481124878,
            1.05210891724,
            1.04942764282,
            1.04694290161,
            1.04655499268,
            1.04655609131,
            1.0461807251,
            1.04618231201,
            1.04579229736,
            1.04579620361,
            1.04536590576,
            1.04536761475,
            1.04486236572,
            1.0448649292,
            1.0442489624,
            1.04424957275,
            1.04346954346,
            1.04347076416,
            1.04248150635,
            1.04248199463,
            1.04122772217,
            1.04123345947,
            1.03965301514,
            1.03965606689,
            1.03768865967,
            1.03769378662,
            1.03528594971,
            1.03528790283,
            1.03240179443,
            1.03240203857,
            1.02899627686,
            1.02782440186,
            1.02813568115,
            1.02844696045,
            1.0287399292,
            1.02899627686,
            1.02971502686,
            1.02971954346,
            1.03033905029,
            1.03034210205,
            1.03081573486,
            1.03081817627,
            1.03105841064,
            1.03106536865,
            1.03100640869,
            1.03101043701,
            1.03056182861,
            1.03056439209,
            1.02961968994,
            1.02614776611,
            1.02614105225,
            1.02613433838,
            1.02614105225,
            1.02607391357,
            1.02556365967,
            1.02503326416,
            1.02453643799,
            1.02414031982,
            1.02393218994,
            1.02396575928,
            1.02426116943,
            1.02479827881,
            1.02542266846,
            1.02616790771,
            1.02714141846,
            1.02796051025,
            1.02863861084,
            1.02917572021,
            1.02955169678,
            1.02976654053,
            1.02982025146,
            1.02972625732,
            1.02951141357,
            1.02918914795,
            1.02855804443,
            1.02762481689,
            1.02687286377,
            1.02622833252,
            1.02562408447,
            1.02503997803,
            1.02445306396,
            1.04655609131,
            1.02385516357,
            1.0461807251,
            1.02321868896,
            1.04579620361,
            1.02255328369,
            1.04536590576,
            1.02200360107,
            1.04486236572,
            1.02149249268,
            1.0442489624,
            1.02098138428,
            1.04347076416,
            1.02051849365,
            1.04248199463,
            1.02014239502,
            1.04122772217,
            1.01986273193,
            1.03965301514,
            1.01968914795,
            1.03769378662,
            1.01963128662,
            1.03528594971,
            1.01970843506,
            1.03240203857,
            1.02899627686,
            1.02782440186,
            1.02813568115,
            1.02844696045,
            1.0287399292,
            1.02899627686,
            1.0231897583,
            1.02971954346,
            1.02396124268,
            1.03034210205,
            1.02476165771,
            1.03081817627,
            1.02556207275,
            1.03106536865,
            1.02636248779,
            1.03101043701,
            1.02715325928,
            1.03056182861,
            1.02794403076,
            1.07818466187,
            1.07801620483,
            1.07822677612,
            1.07899887085,
            1.08003768921,
            1.08132217407,
            1.0827961731,
            1.08440353394,
            1.08606704712,
            1.08768844604,
            1.08916946411,
            1.09035568237,
            1.09108566284,
            1.09114181519,
            1.09021530151,
            1.08786392212,
            1.08563186646,
            1.08635482788,
            1.08654434204,
            1.08612319946,
            1.08499313354,
            1.08304885864,
            1.08019210815,
            1.07634567261,
            1.07152359009,
            1.06584518433,
            1.05957015991,
            1.05553421021,
            1.05264938354,
            1.0497996521,
            1.04716049194,
            1.04684906006,
            1.04684967041,
            1.04656365967,
            1.04656524658,
            1.04628143311,
            1.04628631592,
            1.04597930908,
            1.04598297119,
            1.04561029053,
            1.04561309814,
            1.04513702393,
            1.04514227295,
            1.04450958252,
            1.04451446533,
            1.04367755127,
            1.04368133545,
            1.04256817627,
            1.04257354736,
            1.04112701416,
            1.04112945557,
            1.03927471924,
            1.03927764893,
            1.03696063232,
            1.03696136475,
            1.03412322998,
            1.03412652588,
            1.03074493408,
            1.03074639893,
            1.02782440186,
            1.02822723389,
            1.02863006592,
            1.02900543213,
            1.02957305908,
            1.02957635498,
            1.03054705811,
            1.03055267334,
            1.03144842529,
            1.03144989014,
            1.03220062256,
            1.03220245361,
            1.03273980713,
            1.03274078369,
            1.03298797607,
            1.0329911499,
            1.03286114502,
            1.03286895752,
            1.03224578857,
            1.03224639893,
            1.0309977417,
            1.03100128174,
            1.02620819092,
            1.02619476318,
            1.02617462158,
            1.02614776611,
            1.02614776611,
            1.02581207275,
            1.02516082764,
            1.02453643799,
            1.02402618408,
            1.02372406006,
            1.02371734619,
            1.02403961182,
            1.02430145264,
            1.02473114014,
            1.02545623779,
            1.026456604,
            1.02769866943,
            1.02900787354,
            1.02957183838,
            1.02993438721,
            1.03010223389,
            1.03008880615,
            1.02991424561,
            1.02960540771,
            1.02920257568,
            1.02842376709,
            1.02738983154,
            1.02663787842,
            1.02602020264,
            1.02544952393,
            1.02489227295,
            1.0243180542,
            1.04684906006,
            1.02372015381,
            1.04656524658,
            1.02303546143,
            1.04628143311,
            1.0224664917,
            1.04597930908,
            1.02187823486,
            1.04561309814,
            1.02128033447,
            1.04513702393,
            1.02074029541,
            1.04451446533,
            1.02026776123,
            1.04368133545,
            1.01986273193,
            1.04257354736,
            1.01955413818,
            1.04112701416,
            1.01935162354,
            1.03927764893,
            1.01928411865,
            1.03696136475,
            1.01934197998,
            1.03412322998,
            1.01954449463,
            1.03074493408,
            1.02782440186,
            1.02822723389,
            1.02863006592,
            1.02162750244,
            1.02900543213,
            1.02238934326,
            1.02957305908,
            1.02319940186,
            1.03055267334,
            1.02404803467,
            1.03144989014,
            1.02492559814,
            1.03220062256,
            1.02578387451,
            1.03274078369,
            1.02664215088,
            1.03298797607,
            1.02750042725,
            1.03286895752,
            1.02834906006,
            1.03224639893,
            1.03100128174,
            1.08156082153,
            1.0814414978,
            1.08106246948,
            1.08038162231,
            1.07997451782,
            1.08151168823,
            1.08329452515,
            1.08525985718,
            1.0873374939,
            1.0894291687,
            1.09142959595,
            1.09319137573,
            1.09455307007,
            1.09531814575,
            1.09521286011,
            1.09384414673,
            1.09058731079,
            1.08869918823,
            1.08911331177,
            1.08888870239,
            1.08792007446,
            1.08608810425,
            1.08325942993,
            1.07933578491,
            1.07428909302,
            1.06825271606,
            1.06154953003,
            1.05617294312,
            1.05308456421,
            1.05005233765,
            1.04728683472,
            1.04704034424,
            1.0470413208,
            1.04684906006,
            1.04684967041,
            1.04667510986,
            1.04667633057,
            1.04649200439,
            1.04649432373,
            1.04626031494,
            1.04626312256,
            1.04593096924,
            1.04593353271,
            1.04545428467,
            1.0454574585,
            1.04476959229,
            1.04477081299,
            1.04380950928,
            1.04381622314,
            1.04250750732,
            1.04250946045,
            1.0407699585,
            1.04077410889,
            1.03853607178,
            1.0385380249,
            1.03573858643,
            1.03574371338,
            1.03235626221,
            1.03235845947,
            1.02840118408,
            1.02830047607,
            1.02878570557,
            1.02924346924,
            1.02924700928,
            1.03004437256,
            1.0300491333,
            1.03127508545,
            1.03127593994,
            1.03242779541,
            1.03242950439,
            1.03345050049,
            1.03345489502,
            1.03426971436,
            1.03427386475,
            1.03481903076,
            1.03481988525,
            1.03500189209,
            1.03500213623,
            1.03470721436,
            1.03470916748,
            1.03379364014,
            1.03379718018,
            1.03208111572,
            1.02630218506,
            1.02628875732,
            1.02624176025,
            1.02618804932,
            1.02614105225,
            1.02610076904,
            1.02532196045,
            1.02456329346,
            1.02391876221,
            1.02352264404,
            1.02348236084,
            1.02357635498,
            1.02362335205,
            1.02398590088,
            1.02467071533,
            1.02569122314,
            1.02700714111,
            1.02853790283,
            1.03007537842,
            1.03040435791,
            1.03051177979,
            1.03041107178,
            1.03012908936,
            1.02971954346,
            1.02921600342,
            1.02820892334,
            1.02710784912,
            1.0263961792,
            1.02583221436,
            1.02531524658,
            1.02479156494,
            1.02424090576,
            1.0470413208,
            1.02364300537,
            1.04684906006,
            1.02300653076,
            1.04667510986,
            1.02239898682,
            1.04649200439,
            1.02175286865,
            1.04626312256,
            1.02114532471,
            1.04593353271,
            1.02058599854,
            1.0454574585,
            1.02008453369,
            1.04477081299,
            1.01965057373,
            1.04380950928,
            1.01930340576,
            1.04250946045,
            1.01907196045,
            1.0407699585,
            1.0189755249,
            1.03853607178,
            1.01902374268,
            1.03574371338,
            1.01922625732,
            1.03235626221,
            1.02840118408,
            1.02830047607,
            1.02878570557,
            1.02147320557,
            1.02924346924,
            1.02229290771,
            1.0300491333,
            1.02318011475,
            1.03127593994,
            1.024105896,
            1.03242950439,
            1.02505096436,
            1.03345489502,
            1.02600567627,
            1.03426971436,
            1.02695074463,
            1.03481903076,
            1.02786688232,
            1.03500213623,
            1.02876373291,
            1.03470916748,
            1.03379364014,
            1.08420700073,
            1.0841368103,
            1.08389816284,
            1.08345596313,
            1.08271194458,
            1.08153274536,
            1.08359634399,
            1.08591964722,
            1.08839736938,
            1.09093826294,
            1.09343002319,
            1.09573928833,
            1.09769760132,
            1.09912246704,
            1.09976821899,
            1.09928390503,
            1.09715713501,
            1.09242630005,
            1.09154891968,
            1.09152786255,
            1.09074172974,
            1.08903610229,
            1.08626358032,
            1.08226974487,
            1.0769984436,
            1.07056900024,
            1.0633744812,
            1.0567414856,
            1.05342849731,
            1.05022079468,
            1.04732894897,
            1.04715301514,
            1.04716033936,
            1.04704901123,
            1.04705047607,
            1.04697967529,
            1.04698638916,
            1.04691900635,
            1.04692230225,
            1.04682159424,
            1.04682366943,
            1.04663299561,
            1.04663848877,
            1.04630889893,
            1.04631231689,
            1.04577789307,
            1.04578363037,
            1.044972229,
            1.0449776001,
            1.043800354,
            1.04380755615,
            1.04218682861,
            1.04218902588,
            1.04002838135,
            1.04002874756,
            1.03726348877,
            1.03726397705,
            1.03386651611,
            1.03386688232,
            1.02984503174,
            1.02984771729,
            1.02836456299,
            1.02893218994,
            1.0294631958,
            1.02946368408,
            1.03042449951,
            1.03042572021,
            1.03188934326,
            1.03189044189,
            1.03329449463,
            1.03329925537,
            1.03457720947,
            1.03458099365,
            1.03566925049,
            1.03567047119,
            1.03650128174,
            1.03650360107,
            1.03697796631,
            1.03697967529,
            1.03699798584,
            1.03700396729,
            1.03642120361,
            1.03642327881,
            1.03505389404,
            1.03505706787,
            1.02642303467,
            1.02640289307,
            1.02634246826,
            1.02625518799,
            1.02616790771,
            1.02612762451,
            1.02550323486,
            1.02460357666,
            1.02383148193,
            1.02333465576,
            1.02326080322,
            1.02298553467,
            1.02291168213,
            1.02318023682,
            1.02382476807,
            1.02485198975,
            1.02621490479,
            1.02786651611,
            1.02967254639,
            1.03098846436,
            1.03101531982,
            1.03080047607,
            1.03039764404,
            1.0298538208,
            1.02922943115,
            1.02788665771,
            1.02677886963,
            1.02615447998,
            1.02567779541,
            1.02522796631,
            1.02474456787,
            1.02420233154,
            1.04716033936,
            1.02358514404,
            1.04705047607,
            1.02300653076,
            1.04698638916,
            1.02235076904,
            1.04692230225,
            1.02169500732,
            1.04682159424,
            1.02107781982,
            1.04663848877,
            1.02048956299,
            1.04630889893,
            1.01995916748,
            1.04577789307,
            1.0194866333,
            1.044972229,
            1.01910089111,
            1.043800354,
            1.01883087158,
            1.04218902588,
            1.01870550537,
            1.04002838135,
            1.01873443604,
            1.03726348877,
            1.01893695068,
            1.03386688232,
            1.01931304932,
            1.02984771729,
            1.02836456299,
            1.02893218994,
            1.0213381958,
            1.0294631958,
            1.02222540283,
            1.03042449951,
            1.02318011475,
            1.03188934326,
            1.02417340088,
            1.03329925537,
            1.02519561768,
            1.03458099365,
            1.02621783447,
            1.03567047119,
            1.02724005127,
            1.03650360107,
            1.02825262451,
            1.03697967529,
            1.03699798584,
            1.03642120361,
            1.03505706787,
            1.08628463745,
            1.08625656128,
            1.08615127563,
            1.08591964722,
            1.0854914856,
            1.08473342896,
            1.08400344849,
            1.08677597046,
            1.08966079712,
            1.09226486206,
            1.09521286011,
            1.09803451538,
            1.10055435181,
            1.10258285522,
            1.10390945435,
            1.10422531128,
            1.10308120728,
            1.09974014282,
            1.09386520386,
            1.09405471802,
            1.09345108032,
            1.09189987183,
            1.08921157837,
            1.08517562866,
            1.07967269897,
            1.07281509399,
            1.0650730896,
            1.0572328186,
            1.05370223999,
            1.05029800415,
            1.0473008728,
            1.0471963501,
            1.04719696045,
            1.0471786499,
            1.04717901611,
            1.04721368408,
            1.047215271,
            1.04726568604,
            1.04727020264,
            1.04729766846,
            1.047300354,
            1.04725701904,
            1.04726104736,
            1.0470836792,
            1.04708709717,
            1.04671099854,
            1.04671173096,
            1.04606097412,
            1.04606170654,
            1.04503631592,
            1.04503826904,
            1.04353485107,
            1.04353887939,
            1.04145880127,
            1.04146575928,
            1.03872003174,
            1.03872833252,
            1.03527923584,
            1.03528594971,
            1.03117523193,
            1.03117974854,
            1.02841949463,
            1.02906036377,
            1.02906500244,
            1.02966461182,
            1.02967169189,
            1.03072039795,
            1.03072662354,
            1.03241912842,
            1.03242034912,
            1.03406585693,
            1.03406829834,
            1.03559124756,
            1.035597229,
            1.0369430542,
            1.03694329834,
            1.03804168701,
            1.03804400635,
            1.03880670166,
            1.03881072998,
            1.03913604736,
            1.03914031982,
            1.03888397217,
            1.03888470459,
            1.03786773682,
            1.0378706665,
            1.03582525635,
            1.03582611084,
            1.02656402588,
            1.02653717041,
            1.02646331787,
            1.02634918213,
            1.02621490479,
            1.02612091064,
            1.02570465088,
            1.0246572876,
            1.02374420166,
            1.02314666748,
            1.02290496826,
            1.02237457275,
            1.022159729,
            1.02232757568,
            1.02290496826,
            1.02391876221,
            1.02534210205,
            1.02710113525,
            1.02906158447,
            1.03106903076,
            1.03160614014,
            1.03126373291,
            1.03070648193,
            1.03000823975,
            1.02924285889,
            1.02743011475,
            1.0264163208,
            1.0259262085,
            1.02555023193,
            1.02517425537,
            1.024737854,
            1.02422161865,
            1.04719696045,
            1.02365264893,
            1.0471786499,
            1.02302581787,
            1.047215271,
            1.02234112549,
            1.04727020264,
            1.02168536377,
            1.04729766846,
            1.02104888916,
            1.04726104736,
            1.02044134521,
            1.04708709717,
            1.01986273193,
            1.04671173096,
            1.01935162354,
            1.04606170654,
            1.01892730713,
            1.04503631592,
            1.01862835693,
            1.04353485107,
            1.0184644165,
            1.04146575928,
            1.01847406006,
            1.03872833252,
            1.01866693115,
            1.03528594971,
            1.01905267334,
            1.03117523193,
            1.02841949463,
            1.02035455322,
            1.02906036377,
            1.02121282959,
            1.02966461182,
            1.02217718506,
            1.03072662354,
            1.02319940186,
            1.03242034912,
            1.02426983643,
            1.03406829834,
            1.02534991455,
            1.035597229,
            1.02643963623,
            1.0369430542,
            1.02751971436,
            1.03804168701,
            1.02859014893,
            1.03881072998,
            1.03914031982,
            1.03888397217,
            1.03786773682,
            1.03582611084
        ],
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.0,
            0.0,
            0.01,
            0.01,
            0.02,
            0.02,
            0.03,
            0.03,
            0.04,
            0.04,
            0.05,
            0.05,
            0.06,
            0.06,
            0.07,
            0.07,
            0.08,
            0.08,
            0.09,
            0.09,
            0.1,
            0.1,
            0.11,
            0.11,
            0.12,
            0.12,
            0.13,
            0.13,
            0.14,
            0.14,
            0.15,
            0.15,
            0.16,
            0.16,
            0.17,
            0.17,
            0.18,
            0.18,
            0.19,
            0.19,
            0.2,
            0.2,
            0.21,
            0.21,
            0.22,
            0.22,
            0.23,
            0.23,
            0.24,
            0.24,
            0.25,
            0.25,
            0.26,
            0.26,
            0.27,
            0.27,
            0.28,
            0.28,
            0.29,
            0.29,
            0.3,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.0,
            0.0,
            0.01,
            0.01,
            0.02,
            0.02,
            0.03,
            0.03,
            0.04,
            0.04,
            0.05,
            0.05,
            0.06,
            0.06,
            0.07,
            0.07,
            0.08,
            0.08,
            0.09,
            0.09,
            0.1,
            0.1,
            0.11,
            0.11,
            0.12,
            0.12,
            0.13,
            0.13,
            0.14,
            0.14,
            0.15,
            0.15,
            0.16,
            0.16,
            0.17,
            0.17,
            0.18,
            0.18,
            0.19,
            0.19,
            0.2,
            0.2,
            0.21,
            0.21,
            0.22,
            0.22,
            0.23,
            0.23,
            0.24,
            0.24,
            0.25,
            0.25,
            0.26,
            0.26,
            0.27,
            0.27,
            0.28,
            0.28,
            0.29,
            0.29,
            0.3,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.0,
            0.0,
            0.01,
            0.01,
            0.02,
            0.02,
            0.03,
            0.03,
            0.04,
            0.04,
            0.05,
            0.05,
            0.06,
            0.06,
            0.07,
            0.07,
            0.08,
            0.08,
            0.09,
            0.09,
            0.1,
            0.1,
            0.11,
            0.11,
            0.12,
            0.12,
            0.13,
            0.13,
            0.14,
            0.14,
            0.15,
            0.15,
            0.16,
            0.16,
            0.17,
            0.17,
            0.18,
            0.18,
            0.19,
            0.19,
            0.2,
            0.2,
            0.21,
            0.21,
            0.22,
            0.22,
            0.23,
            0.23,
            0.24,
            0.24,
            0.25,
            0.25,
            0.26,
            0.26,
            0.27,
            0.27,
            0.28,
            0.28,
            0.29,
            0.29,
            0.3,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.0,
            0.0,
            0.01,
            0.01,
            0.02,
            0.02,
            0.03,
            0.03,
            0.04,
            0.04,
            0.05,
            0.05,
            0.06,
            0.06,
            0.07,
            0.07,
            0.08,
            0.08,
            0.09,
            0.09,
            0.1,
            0.1,
            0.11,
            0.11,
            0.12,
            0.12,
            0.13,
            0.13,
            0.14,
            0.14,
            0.15,
            0.15,
            0.16,
            0.16,
            0.17,
            0.17,
            0.18,
            0.18,
            0.19,
            0.19,
            0.2,
            0.2,
            0.21,
            0.21,
            0.22,
            0.22,
            0.23,
            0.23,
            0.24,
            0.24,
            0.25,
            0.25,
            0.26,
            0.26,
            0.27,
            0.27,
            0.28,
            0.28,
            0.29,
            0.29,
            0.3,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.5,
            0.51,
            0.51,
            0.52,
            0.52,
            0.53,
            0.53,
            0.54,
            0.54,
            0.55,
            0.55,
            0.56,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.5,
            0.51,
            0.51,
            0.52,
            0.52,
            0.53,
            0.53,
            0.54,
            0.54,
            0.55,
            0.55,
            0.56,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.49,
            0.5,
            0.5,
            0.51,
            0.51,
            0.52,
            0.52,
            0.53,
            0.53,
            0.54,
            0.54,
            0.55,
            0.55,
            0.56,
            0.56,
            0.57,
            0.57,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.48,
            0.49,
            0.49,
            0.5,
            0.5,
            0.51,
            0.51,
            0.52,
            0.52,
            0.53,
            0.53,
            0.54,
            0.54,
            0.55,
            0.55,
            0.56,
            0.56,
            0.57,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.48,
            0.49,
            0.49,
            0.5,
            0.5,
            0.51,
            0.51,
            0.52,
            0.52,
            0.53,
            0.53,
            0.54,
            0.54,
            0.55,
            0.55,
            0.56,
            0.56,
            0.57,
            0.57,
            0.58,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.48,
            0.49,
            0.49,
            0.5,
            0.5,
            0.51,
            0.51,
            0.52,
            0.52,
            0.53,
            0.53,
            0.54,
            0.54,
            0.55,
            0.55,
            0.56,
            0.56,
            0.57,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.44,
            0.45,
            0.45,
            0.46,
            0.47,
            0.48,
            0.48,
            0.49,
            0.49,
            0.5,
            0.5,
            0.51,
            0.51,
            0.52,
            0.52,
            0.53,
            0.53,
            0.54,
            0.54,
            0.55,
            0.55,
            0.56,
            0.56,
            0.57,
            0.57,
            0.58,
            0.58,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.44,
            0.45,
            0.45,
            0.46,
            0.47,
            0.48,
            0.48,
            0.49,
            0.49,
            0.5,
            0.5,
            0.51,
            0.51,
            0.52,
            0.52,
            0.53,
            0.53,
            0.54,
            0.54,
            0.55,
            0.55,
            0.56,
            0.57,
            0.58,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.44,
            0.45,
            0.45,
            0.46,
            0.47,
            0.47,
            0.48,
            0.48,
            0.49,
            0.49,
            0.5,
            0.5,
            0.51,
            0.51,
            0.52,
            0.52,
            0.53,
            0.53,
            0.54,
            0.54,
            0.55,
            0.55,
            0.56,
            0.56,
            0.57,
            0.57,
            0.58,
            0.58,
            0.59,
            0.59,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.31,
            0.32,
            0.32,
            0.33,
            0.33,
            0.34,
            0.34,
            0.35,
            0.35,
            0.36,
            0.36,
            0.37,
            0.37,
            0.38,
            0.38,
            0.39,
            0.39,
            0.4,
            0.4,
            0.41,
            0.41,
            0.42,
            0.42,
            0.43,
            0.43,
            0.44,
            0.44,
            0.45,
            0.45,
            0.46,
            0.47,
            0.47,
            0.48,
            0.48,
            0.49,
            0.49,
            0.5,
            0.5,
            0.51,
            0.51,
            0.52,
            0.52,
            0.53,
            0.53,
            0.54,
            0.54,
            0.55,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59
        ],
        [
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.195380190721,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.17909850816100004,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.16532169984099998,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.153513006995,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.14327880652899996,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.13432388112099997,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.12642247634900003,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11939900544100009,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.11311484725900016,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10745910489599991,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.10234200466299993,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.0976900953603999,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.09344269990999998,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08954925408040008,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08596728391720007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.08266084992030007,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07959933696029992,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.07675650349750011,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.0741097275148001,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.07163940326430013,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997,
            0.06932845477189997
        ]
    ]
}

==> anc/inhhom_2d_compare_3.json <==
{
    "Disclaimer": "In order to keep the file short only data for mu_45 <= mu is included",
    "a [sigma0]": 0.23265625000000006,
    "L [sigma0]": 2000,
    "Ns": 100,
    "columns": [
        "$\\mu/\\sigma_0$",
        "$\\mu_{45}/\\sigma_0$",
        "$T/\\sigma_0$"
    ],
    "data": [
        [
            1.03178135681,
            1.03176072693,
            1.03169367981,
            1.03158537292,
            1.03143580627,
            1.03126045227,
            1.03103868103,
            1.03,
            1.028,
            1.026,
            1.02630279541,
            1.02630279541,
            1.02630279541,
            1.02629656982,
            1.02628411865,
            1.02625921631,
            1.02622808838,
            1.03740299988,
            1.03737205505,
            1.03727922058,
            1.03712965393,
            1.0369233551,
            1.03665000916,
            1.03639213562,
            1.036,
            1.0361136322,
            1.03578355408,
            1.03540705872,
            1.03498414612,
            1.03450965881,
            1.03400422668,
            1.034,
            1.03349363708,
            1.03293663025,
            1.03233836365,
            1.032,
            1.03176072693,
            1.0311315155,
            1.03,
            1.028,
            1.02681329346,
            1.02681329346,
            1.02681329346,
            1.02681329346,
            1.02681329346,
            1.02681329346,
            1.02680706787,
            1.02680706787,
            1.02680084229,
            1.02678839111,
            1.02677593994,
            1.02676348877,
            1.02674481201,
            1.02672613525,
            1.0267074585,
            1.02666387939,
            1.02658917236,
            1.02651446533,
            1.043102005,
            1.04306590271,
            1.0429627533,
            1.04278224182,
            1.04253468323,
            1.04220976257,
            1.042,
            1.04181263733,
            1.04133815002,
            1.04089460754,
            1.04043559265,
            1.04,
            1.03991984558,
            1.03933705139,
            1.038,
            1.03869236755,
            1.0379806366,
            1.03727406311,
            1.03668095398,
            1.036,
            1.03603627014,
            1.03533485413,
            1.0346179657,
            1.034,
            1.03390107727,
            1.03313777161,
            1.03241056824,
            1.032,
            1.03163179016,
            1.03,
            1.028,
            1.02695025635,
            1.02695025635,
            1.02695648193,
            1.02696270752,
            1.02696893311,
            1.02697515869,
            1.02698138428,
            1.02699383545,
            1.02700628662,
            1.02701251221,
            1.02701873779,
            1.02702496338,
            1.02702496338,
            1.02703118896,
            1.02703118896,
            1.02701873779,
            1.02700628662,
            1.02699383545,
            1.02697515869,
            1.02695648193,
            1.02689422607,
            1.02681329346,
            1.02671990967,
            1.04825947571,
            1.04821821594,
            1.04810475159,
            1.04792424011,
            1.04768183899,
            1.04736723328,
            1.04698042297,
            1.04651625061,
            1.046,
            1.04597471619,
            1.045391922,
            1.045,
            1.04476271057,
            1.04405613708,
            1.044,
            1.04326704407,
            1.04239543152,
            1.042,
            1.04162181091,
            1.04087397766,
            1.04,
            1.04005909729,
            1.03917201233,
            1.038,
            1.03821272278,
            1.03750099182,
            1.03673252869,
            1.036,
            1.0359021759,
            1.03508729553,
            1.035,
            1.03425178528,
            1.034,
            1.0334214325,
            1.03258592224,
            1.032,
            1.03169367981,
            1.03,
            1.028,
            1.02690045166,
            1.02690667725,
            1.02691290283,
            1.026925354,
            1.02693780518,
            1.02695025635,
            1.02696270752,
            1.02698138428,
            1.02700006104,
            1.02701873779,
            1.02703741455,
            1.02706231689,
            1.02708721924,
            1.02711212158,
            1.02712457275,
            1.02713702393,
            1.0271494751,
            1.02715570068,
            1.02715570068,
            1.0271494751,
            1.02713702393,
            1.02711834717,
            1.02709967041,
            1.02705609131,
            1.02696893311,
            1.0268817749,
            1.02678216553,
            1.05324674988,
            1.05320549011,
            1.05307655334,
            1.05286509705,
            1.05257112122,
            1.05218431091,
            1.05170982361,
            1.05114250183,
            1.05,
            1.05048234558,
            1.04972935486,
            1.04902793884,
            1.04832652283,
            1.048,
            1.04754774475,
            1.04668644714,
            1.046,
            1.04582514954,
            1.045,
            1.04489164734,
            1.044,
            1.04387046814,
            1.04279771423,
            1.042,
            1.04195188904,
            1.04102870178,
            1.04,
            1.04003330994,
            1.03894508362,
            1.038,
            1.03815083313,
            1.03730500793,
            1.03639729309,
            1.036,
            1.0355153656,
            1.035,
            1.03460765076,
            1.034,
            1.03374119568,
            1.03283348083,
            1.032,
            1.03186387634,
            1.03117793274,
            1.03,
            1.028,
            1.026,
            1.02665765381,
            1.02665765381,
            1.02667010498,
            1.02668878174,
            1.02671368408,
            1.02674481201,
            1.02677593994,
            1.02681951904,
            1.02686932373,
            1.02691912842,
            1.02695648193,
            1.02698760986,
            1.02701873779,
            1.02704986572,
            1.02708721924,
            1.02711834717,
            1.0271494751,
            1.02717437744,
            1.02718682861,
            1.02720550537,
            1.02721795654,
            1.02721173096,
            1.02719927979,
            1.02718682861,
            1.02716815186,
            1.0271494751,
            1.02706854248,
            1.02697515869,
            1.02687554932,
            1.02677593994,
            1.02667010498,
            1.0580483551,
            1.05798646545,
            1.05780079651,
            1.0574861908,
            1.05704264832,
            1.05647016907,
            1.05575843811,
            1.055,
            1.05524784851,
            1.05465989685,
            1.05398426819,
            1.05321580505,
            1.05234934998,
            1.05137458801,
            1.05,
            1.05035340881,
            1.04943537903,
            1.0485070343,
            1.048,
            1.04749101257,
            1.04647499084,
            1.046,
            1.045391922,
            1.045,
            1.04421086121,
            1.044,
            1.04315357971,
            1.042,
            1.04219944763,
            1.04115763855,
            1.04,
            1.04,
            1.04002815247,
            1.03903791809,
            1.038,
            1.03817146301,
            1.03723796082,
            1.03628382874,
            1.036,
            1.03535032654,
            1.035,
            1.03442713928,
            1.034,
            1.03349879456,
            1.03249824524,
            1.032,
            1.03166789246,
            1.03,
            1.028,
            1.02637750244,
            1.02637750244,
            1.02638995361,
            1.02640863037,
            1.0264397583,
            1.02647711182,
            1.02651446533,
            1.02656427002,
            1.02662030029,
            1.02667633057,
            1.02674481201,
            1.02681329346,
            1.02688800049,
            1.02693780518,
            1.02697515869,
            1.02701873779,
            1.02705609131,
            1.02709967041,
            1.02713702393,
            1.02716815186,
            1.02718682861,
            1.02720550537,
            1.02721795654,
            1.02721173096,
            1.02720550537,
            1.0271930542,
            1.02717437744,
            1.02715570068,
            1.02706854248,
            1.02696893311,
            1.02686932373,
            1.02676348877,
            1.02665142822,
            1.06646316528,
            1.06638357544,
            1.06621444702,
            1.0659458313,
            1.06554788208,
            1.065,
            1.06504049683,
            1.06441372681,
            1.06364767456,
            1.06279208374,
            1.06185690308,
            1.06078244019,
            1.06,
            1.05956869507,
            1.05819577026,
            1.0569024353,
            1.055,
            1.05595730591,
            1.05490274048,
            1.05373873901,
            1.05244540405,
            1.05126150513,
            1.05,
            1.05013729858,
            1.04897329712,
            1.048,
            1.04778939819,
            1.04655575562,
            1.046,
            1.04520272827,
            1.045,
            1.044,
            1.04415811157,
            1.04309359741,
            1.042,
            1.04192959595,
            1.04064620972,
            1.04,
            1.04,
            1.03969113159,
            1.0387460022,
            1.038,
            1.03771133423,
            1.03674551392,
            1.036,
            1.03573147583,
            1.035,
            1.0347460022,
            1.034,
            1.03373196411,
            1.032,
            1.03,
            1.03,
            1.028,
            1.0256897583,
            1.02569671631,
            1.02571759033,
            1.02575238037,
            1.02580804443,
            1.0258706665,
            1.02594720459,
            1.02600982666,
            1.02607940674,
            1.02614898682,
            1.02623248291,
            1.026315979,
            1.02640643311,
            1.02649688721,
            1.02659429932,
            1.02669171143,
            1.02678216553,
            1.02683782959,
            1.02688653564,
            1.02694219971,
            1.02699786377,
            1.02704656982,
            1.02708135986,
            1.02710919189,
            1.02712310791,
            1.02713006592,
            1.02712310791,
            1.02710919189,
            1.02709527588,
            1.02706744385,
            1.02703961182,
            1.02693862915,
            1.02683224487,
            1.0267258606,
            1.02660934448,
            1.07048245239,
            1.07041281128,
            1.07019393921,
            1.06984573364,
            1.06933834839,
            1.06868173218,
            1.06786593628,
            1.06697055054,
            1.06616470337,
            1.06522952271,
            1.065,
            1.06414511108,
            1.06299105835,
            1.06175741577,
            1.06036459351,
            1.06,
            1.05880264282,
            1.05743966675,
            1.05640499878,
            1.055,
            1.05526089478,
            1.05397750854,
            1.05261453247,
            1.05142068481,
            1.05023678589,
            1.05,
            1.04897329712,
            1.048,
            1.047759552,
            1.04642642212,
            1.046,
            1.045,
            1.04517288208,
            1.044,
            1.04411831665,
            1.042,
            1.04296426392,
            1.04170077515,
            1.04050692749,
            1.04,
            1.04,
            1.03957174683,
            1.03855935669,
            1.038,
            1.03753817749,
            1.03655270386,
            1.036,
            1.03547439575,
            1.035,
            1.03446749878,
            1.034,
            1.0334034729,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02530010986,
            1.02530706787,
            1.0253348999,
            1.02537664795,
            1.02543927002,
            1.0255088501,
            1.0255993042,
            1.02569671631,
            1.02580108643,
            1.02587762451,
            1.02596807861,
            1.02606549072,
            1.02615594482,
            1.02626031494,
            1.02635772705,
            1.02646209717,
            1.02657342529,
            1.02667779541,
            1.02674041748,
            1.02680303955,
            1.02685870361,
            1.02691436768,
            1.02697003174,
            1.02700482178,
            1.02703265381,
            1.02705352783,
            1.02706048584,
            1.02704656982,
            1.02703265381,
            1.02701177979,
            1.02697698975,
            1.02694369507,
            1.02685250854,
            1.02674105835,
            1.02662454224,
            1.02650802612,
            1.02638644409,
            1.07390481567,
            1.0738152771,
            1.07352676392,
            1.07309896851,
            1.0726413269,
            1.07204440308,
            1.07,
            1.07129824829,
            1.07041281128,
            1.06935824585,
            1.06812460327,
            1.0670899353,
            1.06597567749,
            1.065,
            1.06471218872,
            1.06338900757,
            1.06197628784,
            1.0603944397,
            1.06,
            1.05861361694,
            1.05754910278,
            1.055,
            1.05642489624,
            1.05516140747,
            1.05374868774,
            1.05248519897,
            1.05121176147,
            1.05,
            1.04994827271,
            1.04867483521,
            1.048,
            1.04735165405,
            1.046,
            1.04594888306,
            1.045,
            1.04490426636,
            1.044,
            1.04375021362,
            1.042,
            1.04247677612,
            1.04110385132,
            1.04,
            1.04,
            1.04017324829,
            1.03916635132,
            1.03813803101,
            1.038,
            1.03715969849,
            1.03608853149,
            1.036,
            1.035,
            1.03499594116,
            1.034,
            1.0339390564,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02491046143,
            1.02492437744,
            1.02495220947,
            1.02500787354,
            1.02507049561,
            1.0251539917,
            1.02525140381,
            1.02536273193,
            1.02548101807,
            1.02560626221,
            1.02571063232,
            1.02580804443,
            1.02591241455,
            1.02601678467,
            1.02612811279,
            1.02623944092,
            1.02635076904,
            1.02646905518,
            1.0265803833,
            1.02664996338,
            1.02671258545,
            1.02677520752,
            1.02683782959,
            1.02689349365,
            1.02692828369,
            1.02695611572,
            1.02697003174,
            1.02697003174,
            1.02695611572,
            1.02692828369,
            1.02690045166,
            1.0268677063,
            1.02682211304,
            1.0267258606,
            1.02660934448,
            1.02649282837,
            1.02637124634,
            1.02624966431,
            1.0774067688,
            1.07731723022,
            1.07705856323,
            1.07661087036,
            1.075,
            1.07597415161,
            1.07515835571,
            1.07413363647,
            1.07325814819,
            1.07230307007,
            1.07,
            1.07117886353,
            1.06989547729,
            1.06847280884,
            1.06732870483,
            1.06603536987,
            1.065,
            1.06459280396,
            1.06316018677,
            1.06155844116,
            1.06,
            1.05974777222,
            1.05843453979,
            1.05732028198,
            1.055,
            1.05605679321,
            1.05464407349,
            1.05332089233,
            1.05199771118,
            1.05068447876,
            1.05,
            1.04936129761,
            1.04803811646,
            1.048,
            1.04655575562,
            1.046,
            1.045,
            1.04548129272,
            1.044,
            1.04431729126,
            1.042,
            1.0430239563,
            1.04160147095,
            1.04058743286,
            1.04,
            1.04,
            1.039587677,
            1.03857363892,
            1.038,
            1.0375953064,
            1.03653128052,
            1.036,
            1.03536013794,
            1.035,
            1.03431039429,
            1.034,
            1.0331892395,
            1.032,
            1.03,
            1.03,
            1.028,
            1.024527771,
            1.02454168701,
            1.02457647705,
            1.02463214111,
            1.02471563721,
            1.02481304932,
            1.02491741943,
            1.02504266357,
            1.02517486572,
            1.02531402588,
            1.02546014404,
            1.02556451416,
            1.02567584229,
            1.02578717041,
            1.02590545654,
            1.02601678467,
            1.0261350708,
            1.02625335693,
            1.02637860107,
            1.0264899292,
            1.02655950928,
            1.02662908936,
            1.02669866943,
            1.0267543335,
            1.02680999756,
            1.02683782959,
            1.02685870361,
            1.02687261963,
            1.02686566162,
            1.02683782959,
            1.02680999756,
            1.02676638794,
            1.0267258606,
            1.02667520142,
            1.02656375122,
            1.02644216919,
            1.02632058716,
            1.02620407104,
            1.02608755493,
            1.02596090698,
            1.080868927,
            1.08074954224,
            1.08039138794,
            1.07987405396,
            1.07914779663,
            1.07820266724,
            1.07719784546,
            1.075,
            1.07605374146,
            1.07472061157,
            1.07367599487,
            1.07250204468,
            1.07,
            1.07115896606,
            1.06961691284,
            1.06830368042,
            1.06697055054,
            1.06546829224,
            1.065,
            1.06402572632,
            1.06239413452,
            1.06054367065,
            1.06,
            1.05913095093,
            1.05801669312,
            1.055,
            1.05675320435,
            1.05532058716,
            1.05396755981,
            1.05261453247,
            1.05123165894,
            1.05,
            1.04986868286,
            1.04852560425,
            1.048,
            1.04701339722,
            1.046,
            1.04586929321,
            1.045,
            1.044,
            1.04467544556,
            1.042,
            1.0433510437,
            1.04189425659,
            1.04083737183,
            1.04,
            1.04,
            1.03983761597,
            1.03885928345,
            1.038,
            1.03788095093,
            1.03680978394,
            1.036,
            1.03563150024,
            1.035,
            1.03453890991,
            1.034,
            1.03343917847,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02414508057,
            1.02415899658,
            1.02420074463,
            1.02427032471,
            1.02436077881,
            1.02447210693,
            1.02459735107,
            1.02473651123,
            1.02488262939,
            1.02504266357,
            1.02519573975,
            1.0253348999,
            1.02545318604,
            1.02556451416,
            1.0256897583,
            1.02580804443,
            1.02592633057,
            1.02605157471,
            1.02617681885,
            1.02630206299,
            1.02641339111,
            1.02648297119,
            1.02655255127,
            1.02662213135,
            1.02667779541,
            1.02671954346,
            1.02674041748,
            1.0267543335,
            1.0267543335,
            1.02674041748,
            1.02670562744,
            1.02666000366,
            1.02660934448,
            1.0265586853,
            1.02649789429,
            1.02637631226,
            1.02625473022,
            1.02613314819,
            1.026021698,
            1.02591531372,
            1.02579373169,
            1.08417190552,
            1.08406246948,
            1.08373416138,
            1.0831869812,
            1.08241098022,
            1.08137631226,
            1.08009292603,
            1.07875979614,
            1.07738687134,
            1.075,
            1.07594430542,
            1.07464102173,
            1.07341732788,
            1.07201455688,
            1.07,
            1.07042276001,
            1.06898019409,
            1.06760726929,
            1.06608511353,
            1.065,
            1.06462265015,
            1.06296121216,
            1.06106100464,
            1.06,
            1.0596781311,
            1.05856387329,
            1.05728048706,
            1.055,
            1.05580807495,
            1.05444509888,
            1.05305227661,
            1.05159976196,
            1.05021688843,
            1.05,
            1.04884396362,
            1.048,
            1.04729196167,
            1.046,
            1.04607821655,
            1.045,
            1.044,
            1.04483639526,
            1.04347244263,
            1.042,
            1.04197994995,
            1.04094448853,
            1.04,
            1.04,
            1.03993759155,
            1.03903067017,
            1.03803805542,
            1.038,
            1.0369526062,
            1.036,
            1.03576004028,
            1.035,
            1.03466030884,
            1.034,
            1.03358200073,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02377630615,
            1.02379022217,
            1.02383892822,
            1.02391546631,
            1.02401983643,
            1.02414508057,
            1.02428424072,
            1.0244442749,
            1.02461126709,
            1.02477825928,
            1.02494525146,
            1.02511224365,
            1.02523748779,
            1.02535577393,
            1.02548101807,
            1.0255993042,
            1.02572454834,
            1.02584979248,
            1.02597503662,
            1.02610723877,
            1.02623944092,
            1.02633685303,
            1.02641339111,
            1.02648297119,
            1.02654559326,
            1.02659429932,
            1.02662213135,
            1.02663604736,
            1.02663604736,
            1.02662213135,
            1.02659429932,
            1.02654855347,
            1.02649282837,
            1.02643203735,
            1.02637124634,
            1.02629019165,
            1.0261635437,
            1.02604702759,
            1.02593557739,
            1.02583425903,
            1.02573800659,
            1.02564175415,
            1.0869078064,
            1.08679837036,
            1.08648995972,
            1.08598257446,
            1.08526626587,
            1.08432113647,
            1.08313723755,
            1.0816847229,
            1.07993374634,
            1.0782225647,
            1.07669046021,
            1.075,
            1.07528768921,
            1.07401425171,
            1.07256173706,
            1.0709102478,
            1.07,
            1.0694079895,
            1.06797537231,
            1.06652285767,
            1.06502059937,
            1.065,
            1.06330941772,
            1.06133956909,
            1.06,
            1.06011587524,
            1.05898171997,
            1.05764859009,
            1.055,
            1.0561164856,
            1.05477340698,
            1.05330099487,
            1.0518086853,
            1.05042581177,
            1.05,
            1.04900314331,
            1.048,
            1.04738150024,
            1.046,
            1.04610751343,
            1.045,
            1.044,
            1.04482211304,
            1.04340817261,
            1.042,
            1.04186569214,
            1.0409302063,
            1.04000186157,
            1.04,
            1.04,
            1.03908065796,
            1.03807376099,
            1.038,
            1.03696688843,
            1.036,
            1.03575289917,
            1.035,
            1.03471743774,
            1.034,
            1.03366055298,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02338665771,
            1.02340057373,
            1.0234631958,
            1.0235536499,
            1.02367889404,
            1.02382501221,
            1.02399200439,
            1.02416595459,
            1.0243538208,
            1.024534729,
            1.02472259521,
            1.02489654541,
            1.02504266357,
            1.02516790771,
            1.02528619385,
            1.02541143799,
            1.02552972412,
            1.02565496826,
            1.02578717041,
            1.02591937256,
            1.02605157471,
            1.02619073486,
            1.02626727295,
            1.02633685303,
            1.02640643311,
            1.02646209717,
            1.02649688721,
            1.02651080322,
            1.02651080322,
            1.02649688721,
            1.02646209717,
            1.02642697144,
            1.02636618042,
            1.02630032349,
            1.02623446655,
            1.02616860962,
            1.02606222534,
            1.02594064331,
            1.02583425903,
            1.02574307251,
            1.0256569519,
            1.02558602905,
            1.0255151062,
            1.08938504028,
            1.08928555298,
            1.08898709106,
            1.08846975708,
            1.08773355103,
            1.08676852417,
            1.08567416382,
            1.08433108521,
            1.08271939087,
            1.08078933716,
            1.07875979614,
            1.07706851196,
            1.075,
            1.07566574097,
            1.07435250854,
            1.07285025024,
            1.07112911987,
            1.07,
            1.06961691284,
            1.068134552,
            1.06679147339,
            1.0652593689,
            1.065,
            1.06347854614,
            1.06146890259,
            1.06,
            1.06046408081,
            1.05927023315,
            1.05787741089,
            1.055,
            1.05628561401,
            1.05493258667,
            1.05335073853,
            1.05186837769,
            1.05050540161,
            1.05,
            1.04900314331,
            1.048,
            1.04729293823,
            1.046,
            1.04596469116,
            1.045,
            1.044,
            1.04462216187,
            1.04317251587,
            1.042,
            1.04174429321,
            1.04083023071,
            1.04,
            1.04,
            1.03997329712,
            1.03903067017,
            1.03800234985,
            1.038,
            1.03687405396,
            1.036,
            1.03567434692,
            1.035,
            1.03473886108,
            1.034,
            1.03369625854,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02299700928,
            1.0230178833,
            1.02308746338,
            1.0231987915,
            1.02333795166,
            1.02351190186,
            1.02370672607,
            1.02390155029,
            1.02411029053,
            1.02431207275,
            1.02451385498,
            1.02470172119,
            1.02486175537,
            1.02498699951,
            1.02511224365,
            1.02523052979,
            1.02534881592,
            1.02547406006,
            1.0255993042,
            1.02573150635,
            1.0258706665,
            1.02600982666,
            1.02612115479,
            1.02619769287,
            1.02626727295,
            1.02632293701,
            1.02636468506,
            1.02637860107,
            1.02637860107,
            1.02635772705,
            1.02632989502,
            1.02628512573,
            1.02622940063,
            1.02615847778,
            1.02608755493,
            1.02601663208,
            1.02594570923,
            1.02582919312,
            1.02572280884,
            1.02563668823,
            1.02556576538,
            1.02551004028,
            1.0254593811,
            1.02541378784,
            1.09208114624,
            1.09188217163,
            1.0914145813,
            1.0907281189,
            1.08993222046,
            1.08904678345,
            1.0879225769,
            1.08655960083,
            1.08506729126,
            1.08328646851,
            1.08117733765,
            1.07891897583,
            1.07714810181,
            1.075,
            1.07584481812,
            1.07448184204,
            1.07292984009,
            1.0711390686,
            1.07,
            1.0696368103,
            1.06831362915,
            1.06694070435,
            1.06533895874,
            1.065,
            1.06346859741,
            1.06177731323,
            1.06,
            1.06071279907,
            1.05943936157,
            1.05793710327,
            1.055,
            1.05638510132,
            1.05490274048,
            1.05326119995,
            1.05182858276,
            1.05044570923,
            1.05,
            1.04884255981,
            1.048,
            1.04700015259,
            1.046,
            1.045,
            1.04565048218,
            1.044,
            1.0442651062,
            1.04277975464,
            1.042,
            1.04154434204,
            1.04073025513,
            1.04,
            1.04,
            1.03984475708,
            1.03888070679,
            1.038,
            1.03783096313,
            1.03667410278,
            1.036,
            1.03565292358,
            1.035,
            1.034,
            1.0347460022,
            1.03371054077,
            1.032,
            1.03,
            1.03,
            1.028,
            1.026,
            1.02261431885,
            1.02264215088,
            1.02271868896,
            1.02284393311,
            1.02301092529,
            1.02320574951,
            1.02342840576,
            1.02365106201,
            1.02388067627,
            1.02411029053,
            1.02432598877,
            1.024527771,
            1.02469476318,
            1.02482696533,
            1.02495220947,
            1.02507049561,
            1.02518182373,
            1.02530010986,
            1.025418396,
            1.02555059814,
            1.02568280029,
            1.02582196045,
            1.02596807861,
            1.02605853271,
            1.02612811279,
            1.02618377686,
            1.02621856689,
            1.02623944092,
            1.02623944092,
            1.0262255249,
            1.02619073486,
            1.02613821411,
            1.0260774231,
            1.02601663208,
            1.02593557739,
            1.02585958862,
            1.02579879761,
            1.02570254517,
            1.02560629272,
            1.02552523804,
            1.02546951294,
            1.0254289856,
            1.02539352417,
            1.0253732605,
            1.02535299683,
            1.09511550903,
            1.09492648315,
            1.09432955933,
            1.09333468628,
            1.09235971069,
            1.09115591431,
            1.08993222046,
            1.08864883423,
            1.08707693481,
            1.0854055481,
            1.08344564819,
            1.08112759399,
            1.07875979614,
            1.07709835815,
            1.075,
            1.07585476685,
            1.07445199585,
            1.07284030151,
            1.07096994019,
            1.07,
            1.0696368103,
            1.06840316772,
            1.06702029419,
            1.06539865112,
            1.065,
            1.06340890503,
            1.0619961853,
            1.06,
            1.06084213257,
            1.0594493103,
            1.05779782104,
            1.05628561401,
            1.055,
            1.05465402222,
            1.05309207153,
            1.05171914673,
            1.05022079468,
            1.05,
            1.04848550415,
            1.048,
            1.04651455688,
            1.046,
            1.045,
            1.04518630981,
            1.044,
            1.04377236938,
            1.04225845337,
            1.042,
            1.04137295532,
            1.04053744507,
            1.04,
            1.04,
            1.03963052368,
            1.03864505005,
            1.038,
            1.03756674194,
            1.03643130493,
            1.036,
            1.03565292358,
            1.035,
            1.034,
            1.03475314331,
            1.03371054077,
            1.032,
            1.03,
            1.03,
            1.028,
            1.026,
            1.02223858643,
            1.02226641846,
            1.02235687256,
            1.02249603271,
            1.02269085693,
            1.02291351318,
            1.02316400146,
            1.02340057373,
            1.023644104,
            1.02389459229,
            1.02414508057,
            1.02437469482,
            1.02455560303,
            1.02468780518,
            1.02480609131,
            1.02491741943,
            1.02502874756,
            1.02513311768,
            1.02525140381,
            1.02536968994,
            1.02550189209,
            1.02564105225,
            1.02578717041,
            1.02590545654,
            1.02596807861,
            1.02603070068,
            1.02607244873,
            1.02610028076,
            1.02610723877,
            1.02608636475,
            1.02605157471,
            1.02599636841,
            1.02593051147,
            1.02585958862,
            1.02577853394,
            1.02570254517,
            1.02563668823,
            1.0255708313,
            1.02547964478,
            1.02541378784,
            1.02536819458,
            1.02534286499,
            1.02533273315,
            1.02533273315,
            1.02533779907,
            1.02533273315,
            1.09772207642,
            1.09753305054,
            1.09694607544,
            1.09597109985,
            1.09458822632,
            1.09348391724,
            1.09206124878,
            1.09044955444,
            1.08900698853,
            1.08726596069,
            1.08538565063,
            1.08322677612,
            1.08067990112,
            1.07847128296,
            1.075,
            1.07701876831,
            1.07574533081,
            1.07429281616,
            1.07260153198,
            1.07078091431,
            1.07,
            1.06970645142,
            1.06856234741,
            1.06713967896,
            1.0653588562,
            1.065,
            1.06316018677,
            1.06210562134,
            1.06,
            1.06082223511,
            1.05927023315,
            1.05753915405,
            1.05596725464,
            1.055,
            1.05427597046,
            1.052853302,
            1.05144906616,
            1.05,
            1.04981375122,
            1.048,
            1.0479213562,
            1.046,
            1.04595040894,
            1.045,
            1.044,
            1.04460073853,
            1.04317965698,
            1.042,
            1.04192282104,
            1.04113015747,
            1.04027322388,
            1.04,
            1.04,
            1.03934487915,
            1.03833798218,
            1.038,
            1.03723825073,
            1.03643130493,
            1.036,
            1.035,
            1.03567434692,
            1.034,
            1.03477456665,
            1.03368911743,
            1.032,
            1.03305355835,
            1.03,
            1.03,
            1.028,
            1.026,
            1.021862854,
            1.02189764404,
            1.02200201416,
            1.02216204834,
            1.02237774658,
            1.02263519287,
            1.02289263916,
            1.02315704346,
            1.02342840576,
            1.02369976807,
            1.02395721436,
            1.02421466064,
            1.02443035889,
            1.02456256104,
            1.02468084717,
            1.02478521729,
            1.0248895874,
            1.02498699951,
            1.02508441162,
            1.02519573975,
            1.02532098389,
            1.02546014404,
            1.02560626221,
            1.02571759033,
            1.02579412842,
            1.0258637085,
            1.02591937256,
            1.0259541626,
            1.02596807861,
            1.02594720459,
            1.02591241455,
            1.02585452271,
            1.02577853394,
            1.02570254517,
            1.0256265564,
            1.02554550171,
            1.02547457886,
            1.02542391968,
            1.02534793091,
            1.02529220581,
            1.02526687622,
            1.0252618103,
            1.02527700806,
            1.02529727173,
            1.02532260132,
            1.02534286499,
            1.02535299683,
            1.02533273315,
            1.09999038696,
            1.09979141235,
            1.09921438599,
            1.0982394104,
            1.09687643433,
            1.09547366333,
            1.09418032837,
            1.09251889038,
            1.09066842651,
            1.08905673218,
            1.08710678101,
            1.08503744507,
            1.08265969849,
            1.08000338745,
            1.07817282104,
            1.075,
            1.07684963989,
            1.0755463562,
            1.07402420044,
            1.07225332642,
            1.07090029907,
            1.07,
            1.06993527222,
            1.06870162964,
            1.06712973022,
            1.065,
            1.06512008667,
            1.06325967407,
            1.06,
            1.06206582642,
            1.06059341431,
            1.05884243774,
            1.05716110229,
            1.055,
            1.05538027954,
            1.05388796997,
            1.05255593872,
            1.05100631714,
            1.05,
            1.04919961548,
            1.048,
            1.04712155151,
            1.046,
            1.045,
            1.0452862854,
            1.044,
            1.04393661499,
            1.04252981567,
            1.042,
            1.04163717651,
            1.04083023071,
            1.04,
            1.04,
            1.04004470825,
            1.03916635132,
            1.038,
            1.03815231323,
            1.03710971069,
            1.036,
            1.03648843384,
            1.035,
            1.03573147583,
            1.034,
            1.03479598999,
            1.03368197632,
            1.032,
            1.03311782837,
            1.03,
            1.03,
            1.028,
            1.026,
            1.0215010376,
            1.02153582764,
            1.02164715576,
            1.02182806396,
            1.02207855225,
            1.02236383057,
            1.02264215088,
            1.0229274292,
            1.02322662354,
            1.02351885986,
            1.02379718018,
            1.02406854248,
            1.02431207275,
            1.02445819092,
            1.02456951904,
            1.02467388916,
            1.02475738525,
            1.02484088135,
            1.02493133545,
            1.02502874756,
            1.02514007568,
            1.02527227783,
            1.025418396,
            1.02552276611,
            1.02560626221,
            1.0256897583,
            1.02575933838,
            1.02580108643,
            1.02582196045,
            1.02581500244,
            1.02577325439,
            1.025712677,
            1.02563668823,
            1.02555563354,
            1.02547457886,
            1.02538339233,
            1.02531246948,
            1.02526687622,
            1.02522128296,
            1.0251756897,
            1.02516555786,
            1.02518075562,
            1.02521621704,
            1.02526687622,
            1.0253175354,
            1.02536312866,
            1.02539352417,
            1.02539352417,
            1.02535806274,
            1.1019602356,
            1.10177120972,
            1.10118423462,
            1.10021920776,
            1.09885623169,
            1.09718484497,
            1.09601089478,
            1.09449868774,
            1.09256863403,
            1.09060873413,
            1.08879806519,
            1.08663919067,
            1.08438082886,
            1.08174441528,
            1.07939651489,
            1.075,
            1.07787435913,
            1.07661087036,
            1.07525784302,
            1.07367599487,
            1.0719548645,
            1.07116891479,
            1.07,
            1.0701242981,
            1.06873147583,
            1.06692080688,
            1.065,
            1.06459280396,
            1.06319998169,
            1.06,
            1.06180715942,
            1.06012582397,
            1.05823556519,
            1.05649453735,
            1.055,
            1.05489279175,
            1.05355569458,
            1.05207748413,
            1.0503421936,
            1.05,
            1.04834268188,
            1.048,
            1.04607894897,
            1.046,
            1.045,
            1.044,
            1.04455075073,
            1.043243927,
            1.0420585022,
            1.042,
            1.04133010864,
            1.04066598511,
            1.04,
            1.04,
            1.03991616821,
            1.03904495239,
            1.038,
            1.03799520874,
            1.03720254517,
            1.036,
            1.03658840942,
            1.035,
            1.034,
            1.03580288696,
            1.03476742554,
            1.03376766968,
            1.032,
            1.03311068726,
            1.03,
            1.03,
            1.028,
            1.026,
            1.0211461792,
            1.02118792725,
            1.02131317139,
            1.02151495361,
            1.02177935791,
            1.02210638428,
            1.02240557861,
            1.02271868896,
            1.02303875732,
            1.02335882568,
            1.02365802002,
            1.02393634033,
            1.02419378662,
            1.02437469482,
            1.02448602295,
            1.02457647705,
            1.02464605713,
            1.02471563721,
            1.02478521729,
            1.02486175537,
            1.02496612549,
            1.02508441162,
            1.02522357178,
            1.02530010986,
            1.02539752197,
            1.02549493408,
            1.02558538818,
            1.02564801025,
            1.02566888428,
            1.02565496826,
            1.02562713623,
            1.02558096313,
            1.02549990845,
            1.02541378784,
            1.02532766724,
            1.02523141479,
            1.02516049194,
            1.02511489868,
            1.02508956909,
            1.02505917358,
            1.0250642395,
            1.02510476685,
            1.02516555786,
            1.02524154663,
            1.0253175354,
            1.02539352417,
            1.02543911743,
            1.0254593811,
            1.02543911743,
            1.0253732605,
            1.10371121216,
            1.10351223755,
            1.10292526245,
            1.10195028687,
            1.10057736206,
            1.09881643677,
            1.095,
            1.09622976685,
            1.09444894409,
            1.09220053101,
            1.09,
            1.09028042603,
            1.08826083374,
            1.085,
            1.08,
            1.07905825806,
            1.075,
            1.07762564087,
            1.07633230591,
            1.07492953491,
            1.07323825073,
            1.07227322388,
            1.07140768433,
            1.07,
            1.07020388794,
            1.06858224487,
            1.06643331909,
            1.065,
            1.06424459839,
            1.06,
            1.06291146851,
            1.06128982544,
            1.059349823,
            1.05750930786,
            1.05579812622,
            1.055,
            1.05446975708,
            1.05304867554,
            1.05137051392,
            1.05,
            1.04943527222,
            1.048,
            1.04724295044,
            1.046,
            1.045,
            1.04504348755,
            1.044,
            1.04382235718,
            1.04257266235,
            1.042,
            1.0417371521,
            1.04118728638,
            1.04057315063,
            1.04,
            1.04,
            1.03984475708,
            1.03894497681,
            1.038,
            1.03783810425,
            1.036,
            1.03736679077,
            1.035,
            1.03672409058,
            1.034,
            1.03583859253,
            1.0346388855,
            1.032,
            1.03377481079,
            1.03,
            1.028,
            1.026,
            1.02080523682,
            1.02084698486,
            1.02098614502,
            1.02120184326,
            1.0215010376,
            1.02184893799,
            1.02217596436,
            1.02251690674,
            1.02286480713,
            1.02320574951,
            1.02353277588,
            1.02383197021,
            1.0240894165,
            1.02430511475,
            1.02440948486,
            1.02449298096,
            1.02454864502,
            1.02459735107,
            1.02464605713,
            1.02470172119,
            1.02478521729,
            1.02489654541,
            1.0249800415,
            1.02505657959,
            1.02516790771,
            1.02529315186,
            1.02540447998,
            1.02548101807,
            1.02550189209,
            1.02549493408,
            1.02546710205,
            1.02542391968,
            1.02536819458,
            1.02528207397,
            1.02519088745,
            1.02508956909,
            1.0250085144,
            1.02496798706,
            1.02496292114,
            1.02494265747,
            1.02497305298,
            1.02502877808,
            1.0251199646,
            1.02522128296,
            1.02532766724,
            1.02542391968,
            1.02549990845,
            1.02554043579,
            1.02553030396,
            1.02546951294
        ],
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.0889980316162,
            0.145784378052,
            0.192087173462,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.0657291412354,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.120122909546,
            0.13,
            0.14,
            0.15,
            0.155114364624,
            0.16,
            0.17,
            0.182378005981,
            0.225017166138,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.0555179595947,
            0.06,
            0.07,
            0.08,
            0.09,
            0.0922077178955,
            0.1,
            0.11,
            0.117917251587,
            0.12,
            0.13,
            0.14,
            0.15,
            0.158334732056,
            0.16,
            0.17,
            0.18,
            0.188674545288,
            0.19,
            0.2,
            0.21,
            0.213438796997,
            0.22,
            0.240168380737,
            0.27615852356,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.0789791107178,
            0.08,
            0.09,
            0.0963680267334,
            0.1,
            0.11,
            0.110750198364,
            0.12,
            0.13,
            0.134243392944,
            0.14,
            0.15,
            0.153389358521,
            0.16,
            0.17,
            0.178036117554,
            0.18,
            0.19,
            0.2,
            0.208178329468,
            0.21,
            0.22,
            0.221065139771,
            0.23,
            0.23286781311,
            0.24,
            0.25,
            0.253888320923,
            0.26,
            0.282033157349,
            0.314594650269,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.0750911712646,
            0.08,
            0.09,
            0.1,
            0.11,
            0.111946487427,
            0.12,
            0.13,
            0.137992477417,
            0.14,
            0.148881912231,
            0.15,
            0.158772659302,
            0.16,
            0.17,
            0.176252365112,
            0.18,
            0.19,
            0.191414260864,
            0.2,
            0.21,
            0.218320083618,
            0.22,
            0.23,
            0.24,
            0.244376754761,
            0.25,
            0.255768203735,
            0.26,
            0.26629447937,
            0.27,
            0.28,
            0.285232162476,
            0.29,
            0.3,
            0.31482963562,
            0.345399093628,
            0.374585342407,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.0689388275146,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.129127120972,
            0.13,
            0.14,
            0.15,
            0.154222488403,
            0.16,
            0.17,
            0.174522018433,
            0.18,
            0.183424758911,
            0.19,
            0.191681289673,
            0.2,
            0.206581497192,
            0.21,
            0.22,
            0.220504379272,
            0.220504379272,
            0.23,
            0.24,
            0.249380874634,
            0.25,
            0.26,
            0.27,
            0.27313041687,
            0.28,
            0.283603286743,
            0.29,
            0.2933177948,
            0.3,
            0.31,
            0.310861587524,
            0.32,
            0.341708755493,
            0.371001815796,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.046951675415,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.106616592407,
            0.11,
            0.12,
            0.13,
            0.139535903931,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.189390182495,
            0.19,
            0.2,
            0.208199691772,
            0.21,
            0.22,
            0.224216079712,
            0.23,
            0.231404495239,
            0.238138961792,
            0.24,
            0.25,
            0.250443649292,
            0.26,
            0.27,
            0.27107963562,
            0.27107963562,
            0.28,
            0.29,
            0.296404647827,
            0.3,
            0.31,
            0.317457199097,
            0.32,
            0.326781845093,
            0.33,
            0.335444259644,
            0.34,
            0.351124191284,
            0.383856582642,
            0.383856582642,
            0.411755752563,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.0904933929443,
            0.1,
            0.11,
            0.12,
            0.13,
            0.132454299927,
            0.14,
            0.15,
            0.16,
            0.160358810425,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.210725784302,
            0.22,
            0.228098678589,
            0.23,
            0.24,
            0.242966842651,
            0.249658584595,
            0.25,
            0.255933761597,
            0.26,
            0.267416000366,
            0.27,
            0.28,
            0.29,
            0.290887832642,
            0.290887832642,
            0.3,
            0.31,
            0.315085983276,
            0.32,
            0.33,
            0.335209274292,
            0.34,
            0.344122695923,
            0.35,
            0.352405929565,
            0.36,
            0.36739692688,
            0.400925064087,
            0.400925064087,
            0.428466415405,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.050369644165,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.116875839233,
            0.12,
            0.13,
            0.14,
            0.15,
            0.152331924438,
            0.16,
            0.17,
            0.177272415161,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.228915786743,
            0.23,
            0.24,
            0.245220565796,
            0.25,
            0.259191513062,
            0.26,
            0.265477371216,
            0.27,
            0.271378707886,
            0.28,
            0.282166671753,
            0.29,
            0.3,
            0.308212661743,
            0.308212661743,
            0.31,
            0.32,
            0.33,
            0.331470870972,
            0.34,
            0.35,
            0.350814437866,
            0.359380722046,
            0.36,
            0.367348861694,
            0.37,
            0.382387924194,
            0.416119003296,
            0.416119003296,
            0.443398666382,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.0,
            0.01,
            0.02,
            0.03,
            0.0372425079346,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.0849178314209,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.136892318726,
            0.14,
            0.15,
            0.16,
            0.168700790405,
            0.17,
            0.18,
            0.19,
            0.191579818726,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.244820022583,
            0.25,
            0.26,
            0.26025428772,
            0.27,
            0.27345085144,
            0.279389572144,
            0.28,
            0.284959793091,
            0.29,
            0.295427322388,
            0.3,
            0.31,
            0.32,
            0.323518753052,
            0.323518753052,
            0.33,
            0.34,
            0.345965194702,
            0.35,
            0.36,
            0.364646530151,
            0.37,
            0.372924423218,
            0.38,
            0.380625534058,
            0.39,
            0.395883560181,
            0.429828262329,
            0.429828262329,
            0.456867599487,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.0682819366455,
            0.07,
            0.08,
            0.09,
            0.1,
            0.107556533813,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.15336265564,
            0.16,
            0.17,
            0.18,
            0.182730484009,
            0.19,
            0.2,
            0.206517410278,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.258967208862,
            0.26,
            0.27,
            0.273616409302,
            0.28,
            0.286124038696,
            0.29,
            0.291747665405,
            0.297018814087,
            0.3,
            0.309921646118,
            0.31,
            0.32,
            0.33,
            0.337110519409,
            0.337110519409,
            0.34,
            0.35,
            0.358857345581,
            0.36,
            0.37,
            0.376983261108,
            0.38,
            0.385020828247,
            0.39,
            0.392497634888,
            0.4,
            0.408102798462,
            0.442346572876,
            0.442346572876,
            0.469097518921,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.0871982574463,
            0.09,
            0.1,
            0.11,
            0.12,
            0.125281906128,
            0.13,
            0.14,
            0.15,
            0.16,
            0.167557907104,
            0.17,
            0.18,
            0.19,
            0.195067214966,
            0.2,
            0.21,
            0.22,
            0.221278762817,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.271683120728,
            0.28,
            0.285589981079,
            0.29,
            0.297446060181,
            0.3,
            0.3027759552,
            0.307780075073,
            0.31,
            0.32,
            0.322861862183,
            0.33,
            0.34,
            0.349222946167,
            0.349222946167,
            0.35,
            0.36,
            0.37,
            0.370371627808,
            0.38,
            0.388054275513,
            0.39,
            0.395899581909,
            0.4,
            0.403200149536,
            0.41,
            0.419382095337,
            0.453882217407,
            0.453882217407,
            0.480227279663,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.101318740845,
            0.11,
            0.12,
            0.13,
            0.14,
            0.140251541138,
            0.15,
            0.16,
            0.17,
            0.18,
            0.180145645142,
            0.19,
            0.2,
            0.206095504761,
            0.21,
            0.22,
            0.23,
            0.234769058228,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.283160018921,
            0.29,
            0.296351242065,
            0.3,
            0.307598495483,
            0.31,
            0.312661361694,
            0.317419815063,
            0.32,
            0.33,
            0.334408187866,
            0.34,
            0.35,
            0.36,
            0.360032272339,
            0.360032272339,
            0.37,
            0.38,
            0.380700302124,
            0.39,
            0.39804649353,
            0.4,
            0.405752944946,
            0.41,
            0.412914657593,
            0.42,
            0.42996711731,
            0.46453666687,
            0.46453666687,
            0.490353012085,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.11266746521,
            0.12,
            0.13,
            0.14,
            0.15,
            0.153480148315,
            0.16,
            0.17,
            0.18,
            0.19,
            0.191526412964,
            0.2,
            0.21,
            0.216055679321,
            0.22,
            0.23,
            0.24,
            0.247314071655,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.293542098999,
            0.3,
            0.306033706665,
            0.31,
            0.316714859009,
            0.32,
            0.321537399292,
            0.326076889038,
            0.33,
            0.34,
            0.344694137573,
            0.35,
            0.36,
            0.369682693481,
            0.369682693481,
            0.37,
            0.38,
            0.39,
            0.390008926392,
            0.4,
            0.407125473022,
            0.41,
            0.414730453491,
            0.42,
            0.421801376343,
            0.43,
            0.440050125122,
            0.474379348755,
            0.474379348755,
            0.499538803101,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.122157669067,
            0.13,
            0.14,
            0.15,
            0.16,
            0.165539169312,
            0.17,
            0.18,
            0.19,
            0.2,
            0.201935195923,
            0.21,
            0.22,
            0.225107955933,
            0.23,
            0.24,
            0.25,
            0.259074020386,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.302914810181,
            0.31,
            0.314749526978,
            0.32,
            0.324912643433,
            0.329521560669,
            0.33,
            0.333863449097,
            0.34,
            0.35,
            0.353821182251,
            0.36,
            0.37,
            0.378318405151,
            0.378318405151,
            0.38,
            0.39,
            0.398436355591,
            0.4,
            0.41,
            0.415435409546,
            0.42,
            0.422992324829,
            0.42999382019,
            0.43,
            0.44,
            0.449727249146,
            0.483415603638,
            0.483415603638,
            0.507843399048,
            0.527448654175,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.130312728882,
            0.14,
            0.15,
            0.16,
            0.17,
            0.176754379272,
            0.18,
            0.19,
            0.2,
            0.21,
            0.211500167847,
            0.22,
            0.23,
            0.233348464966,
            0.24,
            0.25,
            0.26,
            0.27,
            0.270096969604,
            0.28,
            0.29,
            0.3,
            0.31,
            0.311358261108,
            0.32,
            0.322578811646,
            0.33,
            0.332287979126,
            0.336709976196,
            0.34,
            0.340886306763,
            0.35,
            0.36,
            0.361906814575,
            0.37,
            0.38,
            0.386056900024,
            0.386056900024,
            0.39,
            0.4,
            0.406116104126,
            0.41,
            0.42,
            0.423115158081,
            0.43,
            0.43065071106,
            0.437620162964,
            0.44,
            0.45,
            0.458982467651,
            0.491645431519,
            0.491645431519,
            0.515320205688,
            0.534498214722,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.1374584198,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.18729133606,
            0.19,
            0.2,
            0.21,
            0.22,
            0.220301437378,
            0.23,
            0.24,
            0.24086265564,
            0.25,
            0.26,
            0.27,
            0.28,
            0.280334854126,
            0.29,
            0.3,
            0.31,
            0.318941879272,
            0.32,
            0.329612350464,
            0.33,
            0.338926315308,
            0.34,
            0.343193435669,
            0.347236251831,
            0.35,
            0.36,
            0.369036483765,
            0.37,
            0.38,
            0.39,
            0.393015670776,
            0.393015670776,
            0.4,
            0.41,
            0.413165664673,
            0.42,
            0.43,
            0.430271530151,
            0.437823104858,
            0.44,
            0.44478187561,
            0.45,
            0.46,
            0.467735671997,
            0.47,
            0.499084854126,
            0.499084854126,
            0.52202796936,
            0.54084815979,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.143808364868,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.197214126587,
            0.2,
            0.21,
            0.22,
            0.228392410278,
            0.23,
            0.24,
            0.247703933716,
            0.25,
            0.26,
            0.27,
            0.28,
            0.28971824646,
            0.29,
            0.3,
            0.31,
            0.32,
            0.325735092163,
            0.33,
            0.335930252075,
            0.34,
            0.344918441772,
            0.349052047729,
            0.35,
            0.352993392944,
            0.36,
            0.37,
            0.37530632019,
            0.38,
            0.39,
            0.399285507202,
            0.399285507202,
            0.4,
            0.41,
            0.419697189331,
            0.42,
            0.43,
            0.43701133728,
            0.44,
            0.444610977173,
            0.45,
            0.451569747925,
            0.46,
            0.47,
            0.475874710083,
            0.48,
            0.505749893188,
            0.505749893188,
            0.528020095825,
            0.546578598022,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.149533462524,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.206522750854,
            0.21,
            0.22,
            0.23,
            0.235805130005,
            0.24,
            0.25,
            0.253925704956,
            0.26,
            0.27,
            0.28,
            0.29,
            0.298193740845,
            0.3,
            0.31,
            0.32,
            0.33,
            0.331801986694,
            0.34,
            0.341596603394,
            0.35,
            0.350323104858,
            0.354371261597,
            0.358232498169,
            0.36,
            0.37,
            0.38,
            0.380796432495,
            0.39,
            0.4,
            0.404967880249,
            0.404967880249,
            0.41,
            0.42,
            0.425806808472,
            0.43,
            0.44,
            0.443425369263,
            0.45,
            0.451089096069,
            0.458053207397,
            0.46,
            0.47,
            0.48,
            0.483292770386,
            0.49,
            0.511672592163,
            0.511672592163,
            0.533366012573,
            0.551748275757,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.0524845123291,
            0.07,
            0.08,
            0.09,
            0.0980876922607,
            0.1,
            0.11,
            0.123775863647,
            0.141431808472,
            0.15,
            0.154745864868,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.215185165405,
            0.22,
            0.23,
            0.24,
            0.242576980591,
            0.25,
            0.259576034546,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.305755996704,
            0.31,
            0.32,
            0.33,
            0.337217330933,
            0.34,
            0.346686172485,
            0.35,
            0.355220413208,
            0.359204483032,
            0.36,
            0.363022994995,
            0.37,
            0.38,
            0.385586929321,
            0.39,
            0.4,
            0.41,
            0.410137557983,
            0.410137557983,
            0.42,
            0.43,
            0.431601333618,
            0.44,
            0.449604415894,
            0.45,
            0.457326889038,
            0.46,
            0.46428565979,
            0.47,
            0.48,
            0.489947128296,
            0.49,
            0.516906356812,
            0.53811378479,
            0.556426620483,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49
        ],
        [
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467
        ]
    ]
}

==> anc/inhhom_3d.json <==
{
    "a [sigma0]": 0.2327,
    "L [sigma0]": 23.27,
    "Ns": 100,
    "columns": [
        "$\\mu/\\sigma_0$",
        "$\\mu_{45}/\\sigma_0$",
        "$T/\\sigma_0$"
    ],
    "data": [
        [
            1.03178135681,
            1.03176072693,
            1.03169367981,
            1.03158537292,
            1.03143580627,
            1.03126045227,
            1.03103868103,
            1.03,
            1.028,
            1.026,
            1.02630279541,
            1.02630279541,
            1.02630279541,
            1.02629656982,
            1.02628411865,
            1.02625921631,
            1.02622808838,
            1.03740299988,
            1.03737205505,
            1.03727922058,
            1.03712965393,
            1.0369233551,
            1.03665000916,
            1.03639213562,
            1.036,
            1.0361136322,
            1.03578355408,
            1.03540705872,
            1.03498414612,
            1.03450965881,
            1.03400422668,
            1.034,
            1.03349363708,
            1.03293663025,
            1.03233836365,
            1.032,
            1.03176072693,
            1.0311315155,
            1.03,
            1.028,
            1.02681329346,
            1.02681329346,
            1.02681329346,
            1.02681329346,
            1.02681329346,
            1.02681329346,
            1.02680706787,
            1.02680706787,
            1.02680084229,
            1.02678839111,
            1.02677593994,
            1.02676348877,
            1.02674481201,
            1.02672613525,
            1.0267074585,
            1.02666387939,
            1.02658917236,
            1.02651446533,
            1.043102005,
            1.04306590271,
            1.0429627533,
            1.04278224182,
            1.04253468323,
            1.04220976257,
            1.042,
            1.04181263733,
            1.04133815002,
            1.04089460754,
            1.04043559265,
            1.04,
            1.03991984558,
            1.03933705139,
            1.038,
            1.03869236755,
            1.0379806366,
            1.03727406311,
            1.03668095398,
            1.036,
            1.03603627014,
            1.03533485413,
            1.0346179657,
            1.034,
            1.03390107727,
            1.03313777161,
            1.03241056824,
            1.032,
            1.03163179016,
            1.03,
            1.028,
            1.02695025635,
            1.02695025635,
            1.02695648193,
            1.02696270752,
            1.02696893311,
            1.02697515869,
            1.02698138428,
            1.02699383545,
            1.02700628662,
            1.02701251221,
            1.02701873779,
            1.02702496338,
            1.02702496338,
            1.02703118896,
            1.02703118896,
            1.02701873779,
            1.02700628662,
            1.02699383545,
            1.02697515869,
            1.02695648193,
            1.02689422607,
            1.02681329346,
            1.02671990967,
            1.04825947571,
            1.04821821594,
            1.04810475159,
            1.04792424011,
            1.04768183899,
            1.04736723328,
            1.04698042297,
            1.04651625061,
            1.046,
            1.04597471619,
            1.045391922,
            1.045,
            1.04476271057,
            1.04405613708,
            1.044,
            1.04326704407,
            1.04239543152,
            1.042,
            1.04162181091,
            1.04087397766,
            1.04,
            1.04005909729,
            1.03917201233,
            1.038,
            1.03821272278,
            1.03750099182,
            1.03673252869,
            1.036,
            1.0359021759,
            1.03508729553,
            1.035,
            1.03425178528,
            1.034,
            1.0334214325,
            1.03258592224,
            1.032,
            1.03169367981,
            1.03,
            1.028,
            1.02690045166,
            1.02690667725,
            1.02691290283,
            1.026925354,
            1.02693780518,
            1.02695025635,
            1.02696270752,
            1.02698138428,
            1.02700006104,
            1.02701873779,
            1.02703741455,
            1.02706231689,
            1.02708721924,
            1.02711212158,
            1.02712457275,
            1.02713702393,
            1.0271494751,
            1.02715570068,
            1.02715570068,
            1.0271494751,
            1.02713702393,
            1.02711834717,
            1.02709967041,
            1.02705609131,
            1.02696893311,
            1.0268817749,
            1.02678216553,
            1.05324674988,
            1.05320549011,
            1.05307655334,
            1.05286509705,
            1.05257112122,
            1.05218431091,
            1.05170982361,
            1.05114250183,
            1.05,
            1.05048234558,
            1.04972935486,
            1.04902793884,
            1.04832652283,
            1.048,
            1.04754774475,
            1.04668644714,
            1.046,
            1.04582514954,
            1.045,
            1.04489164734,
            1.044,
            1.04387046814,
            1.04279771423,
            1.042,
            1.04195188904,
            1.04102870178,
            1.04,
            1.04003330994,
            1.03894508362,
            1.038,
            1.03815083313,
            1.03730500793,
            1.03639729309,
            1.036,
            1.0355153656,
            1.035,
            1.03460765076,
            1.034,
            1.03374119568,
            1.03283348083,
            1.032,
            1.03186387634,
            1.03117793274,
            1.03,
            1.028,
            1.026,
            1.02665765381,
            1.02665765381,
            1.02667010498,
            1.02668878174,
            1.02671368408,
            1.02674481201,
            1.02677593994,
            1.02681951904,
            1.02686932373,
            1.02691912842,
            1.02695648193,
            1.02698760986,
            1.02701873779,
            1.02704986572,
            1.02708721924,
            1.02711834717,
            1.0271494751,
            1.02717437744,
            1.02718682861,
            1.02720550537,
            1.02721795654,
            1.02721173096,
            1.02719927979,
            1.02718682861,
            1.02716815186,
            1.0271494751,
            1.02706854248,
            1.02697515869,
            1.02687554932,
            1.02677593994,
            1.02667010498,
            1.0580483551,
            1.05798646545,
            1.05780079651,
            1.0574861908,
            1.05704264832,
            1.05647016907,
            1.05575843811,
            1.055,
            1.05524784851,
            1.05465989685,
            1.05398426819,
            1.05321580505,
            1.05234934998,
            1.05137458801,
            1.05,
            1.05035340881,
            1.04943537903,
            1.0485070343,
            1.048,
            1.04749101257,
            1.04647499084,
            1.046,
            1.045391922,
            1.045,
            1.04421086121,
            1.044,
            1.04315357971,
            1.042,
            1.04219944763,
            1.04115763855,
            1.04,
            1.04,
            1.04002815247,
            1.03903791809,
            1.038,
            1.03817146301,
            1.03723796082,
            1.03628382874,
            1.036,
            1.03535032654,
            1.035,
            1.03442713928,
            1.034,
            1.03349879456,
            1.03249824524,
            1.032,
            1.03166789246,
            1.03,
            1.028,
            1.02637750244,
            1.02637750244,
            1.02638995361,
            1.02640863037,
            1.0264397583,
            1.02647711182,
            1.02651446533,
            1.02656427002,
            1.02662030029,
            1.02667633057,
            1.02674481201,
            1.02681329346,
            1.02688800049,
            1.02693780518,
            1.02697515869,
            1.02701873779,
            1.02705609131,
            1.02709967041,
            1.02713702393,
            1.02716815186,
            1.02718682861,
            1.02720550537,
            1.02721795654,
            1.02721173096,
            1.02720550537,
            1.0271930542,
            1.02717437744,
            1.02715570068,
            1.02706854248,
            1.02696893311,
            1.02686932373,
            1.02676348877,
            1.02665142822,
            1.06646316528,
            1.06638357544,
            1.06621444702,
            1.0659458313,
            1.06554788208,
            1.065,
            1.06504049683,
            1.06441372681,
            1.06364767456,
            1.06279208374,
            1.06185690308,
            1.06078244019,
            1.06,
            1.05956869507,
            1.05819577026,
            1.0569024353,
            1.055,
            1.05595730591,
            1.05490274048,
            1.05373873901,
            1.05244540405,
            1.05126150513,
            1.05,
            1.05013729858,
            1.04897329712,
            1.048,
            1.04778939819,
            1.04655575562,
            1.046,
            1.04520272827,
            1.045,
            1.044,
            1.04415811157,
            1.04309359741,
            1.042,
            1.04192959595,
            1.04064620972,
            1.04,
            1.04,
            1.03969113159,
            1.0387460022,
            1.038,
            1.03771133423,
            1.03674551392,
            1.036,
            1.03573147583,
            1.035,
            1.0347460022,
            1.034,
            1.03373196411,
            1.032,
            1.03,
            1.03,
            1.028,
            1.0256897583,
            1.02569671631,
            1.02571759033,
            1.02575238037,
            1.02580804443,
            1.0258706665,
            1.02594720459,
            1.02600982666,
            1.02607940674,
            1.02614898682,
            1.02623248291,
            1.026315979,
            1.02640643311,
            1.02649688721,
            1.02659429932,
            1.02669171143,
            1.02678216553,
            1.02683782959,
            1.02688653564,
            1.02694219971,
            1.02699786377,
            1.02704656982,
            1.02708135986,
            1.02710919189,
            1.02712310791,
            1.02713006592,
            1.02712310791,
            1.02710919189,
            1.02709527588,
            1.02706744385,
            1.02703961182,
            1.02693862915,
            1.02683224487,
            1.0267258606,
            1.02660934448,
            1.07048245239,
            1.07041281128,
            1.07019393921,
            1.06984573364,
            1.06933834839,
            1.06868173218,
            1.06786593628,
            1.06697055054,
            1.06616470337,
            1.06522952271,
            1.065,
            1.06414511108,
            1.06299105835,
            1.06175741577,
            1.06036459351,
            1.06,
            1.05880264282,
            1.05743966675,
            1.05640499878,
            1.055,
            1.05526089478,
            1.05397750854,
            1.05261453247,
            1.05142068481,
            1.05023678589,
            1.05,
            1.04897329712,
            1.048,
            1.047759552,
            1.04642642212,
            1.046,
            1.045,
            1.04517288208,
            1.044,
            1.04411831665,
            1.042,
            1.04296426392,
            1.04170077515,
            1.04050692749,
            1.04,
            1.04,
            1.03957174683,
            1.03855935669,
            1.038,
            1.03753817749,
            1.03655270386,
            1.036,
            1.03547439575,
            1.035,
            1.03446749878,
            1.034,
            1.0334034729,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02530010986,
            1.02530706787,
            1.0253348999,
            1.02537664795,
            1.02543927002,
            1.0255088501,
            1.0255993042,
            1.02569671631,
            1.02580108643,
            1.02587762451,
            1.02596807861,
            1.02606549072,
            1.02615594482,
            1.02626031494,
            1.02635772705,
            1.02646209717,
            1.02657342529,
            1.02667779541,
            1.02674041748,
            1.02680303955,
            1.02685870361,
            1.02691436768,
            1.02697003174,
            1.02700482178,
            1.02703265381,
            1.02705352783,
            1.02706048584,
            1.02704656982,
            1.02703265381,
            1.02701177979,
            1.02697698975,
            1.02694369507,
            1.02685250854,
            1.02674105835,
            1.02662454224,
            1.02650802612,
            1.02638644409,
            1.07390481567,
            1.0738152771,
            1.07352676392,
            1.07309896851,
            1.0726413269,
            1.07204440308,
            1.07,
            1.07129824829,
            1.07041281128,
            1.06935824585,
            1.06812460327,
            1.0670899353,
            1.06597567749,
            1.065,
            1.06471218872,
            1.06338900757,
            1.06197628784,
            1.0603944397,
            1.06,
            1.05861361694,
            1.05754910278,
            1.055,
            1.05642489624,
            1.05516140747,
            1.05374868774,
            1.05248519897,
            1.05121176147,
            1.05,
            1.04994827271,
            1.04867483521,
            1.048,
            1.04735165405,
            1.046,
            1.04594888306,
            1.045,
            1.04490426636,
            1.044,
            1.04375021362,
            1.042,
            1.04247677612,
            1.04110385132,
            1.04,
            1.04,
            1.04017324829,
            1.03916635132,
            1.03813803101,
            1.038,
            1.03715969849,
            1.03608853149,
            1.036,
            1.035,
            1.03499594116,
            1.034,
            1.0339390564,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02491046143,
            1.02492437744,
            1.02495220947,
            1.02500787354,
            1.02507049561,
            1.0251539917,
            1.02525140381,
            1.02536273193,
            1.02548101807,
            1.02560626221,
            1.02571063232,
            1.02580804443,
            1.02591241455,
            1.02601678467,
            1.02612811279,
            1.02623944092,
            1.02635076904,
            1.02646905518,
            1.0265803833,
            1.02664996338,
            1.02671258545,
            1.02677520752,
            1.02683782959,
            1.02689349365,
            1.02692828369,
            1.02695611572,
            1.02697003174,
            1.02697003174,
            1.02695611572,
            1.02692828369,
            1.02690045166,
            1.0268677063,
            1.02682211304,
            1.0267258606,
            1.02660934448,
            1.02649282837,
            1.02637124634,
            1.02624966431,
            1.0774067688,
            1.07731723022,
            1.07705856323,
            1.07661087036,
            1.075,
            1.07597415161,
            1.07515835571,
            1.07413363647,
            1.07325814819,
            1.07230307007,
            1.07,
            1.07117886353,
            1.06989547729,
            1.06847280884,
            1.06732870483,
            1.06603536987,
            1.065,
            1.06459280396,
            1.06316018677,
            1.06155844116,
            1.06,
            1.05974777222,
            1.05843453979,
            1.05732028198,
            1.055,
            1.05605679321,
            1.05464407349,
            1.05332089233,
            1.05199771118,
            1.05068447876,
            1.05,
            1.04936129761,
            1.04803811646,
            1.048,
            1.04655575562,
            1.046,
            1.045,
            1.04548129272,
            1.044,
            1.04431729126,
            1.042,
            1.0430239563,
            1.04160147095,
            1.04058743286,
            1.04,
            1.04,
            1.039587677,
            1.03857363892,
            1.038,
            1.0375953064,
            1.03653128052,
            1.036,
            1.03536013794,
            1.035,
            1.03431039429,
            1.034,
            1.0331892395,
            1.032,
            1.03,
            1.03,
            1.028,
            1.024527771,
            1.02454168701,
            1.02457647705,
            1.02463214111,
            1.02471563721,
            1.02481304932,
            1.02491741943,
            1.02504266357,
            1.02517486572,
            1.02531402588,
            1.02546014404,
            1.02556451416,
            1.02567584229,
            1.02578717041,
            1.02590545654,
            1.02601678467,
            1.0261350708,
            1.02625335693,
            1.02637860107,
            1.0264899292,
            1.02655950928,
            1.02662908936,
            1.02669866943,
            1.0267543335,
            1.02680999756,
            1.02683782959,
            1.02685870361,
            1.02687261963,
            1.02686566162,
            1.02683782959,
            1.02680999756,
            1.02676638794,
            1.0267258606,
            1.02667520142,
            1.02656375122,
            1.02644216919,
            1.02632058716,
            1.02620407104,
            1.02608755493,
            1.02596090698,
            1.080868927,
            1.08074954224,
            1.08039138794,
            1.07987405396,
            1.07914779663,
            1.07820266724,
            1.07719784546,
            1.075,
            1.07605374146,
            1.07472061157,
            1.07367599487,
            1.07250204468,
            1.07,
            1.07115896606,
            1.06961691284,
            1.06830368042,
            1.06697055054,
            1.06546829224,
            1.065,
            1.06402572632,
            1.06239413452,
            1.06054367065,
            1.06,
            1.05913095093,
            1.05801669312,
            1.055,
            1.05675320435,
            1.05532058716,
            1.05396755981,
            1.05261453247,
            1.05123165894,
            1.05,
            1.04986868286,
            1.04852560425,
            1.048,
            1.04701339722,
            1.046,
            1.04586929321,
            1.045,
            1.044,
            1.04467544556,
            1.042,
            1.0433510437,
            1.04189425659,
            1.04083737183,
            1.04,
            1.04,
            1.03983761597,
            1.03885928345,
            1.038,
            1.03788095093,
            1.03680978394,
            1.036,
            1.03563150024,
            1.035,
            1.03453890991,
            1.034,
            1.03343917847,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02414508057,
            1.02415899658,
            1.02420074463,
            1.02427032471,
            1.02436077881,
            1.02447210693,
            1.02459735107,
            1.02473651123,
            1.02488262939,
            1.02504266357,
            1.02519573975,
            1.0253348999,
            1.02545318604,
            1.02556451416,
            1.0256897583,
            1.02580804443,
            1.02592633057,
            1.02605157471,
            1.02617681885,
            1.02630206299,
            1.02641339111,
            1.02648297119,
            1.02655255127,
            1.02662213135,
            1.02667779541,
            1.02671954346,
            1.02674041748,
            1.0267543335,
            1.0267543335,
            1.02674041748,
            1.02670562744,
            1.02666000366,
            1.02660934448,
            1.0265586853,
            1.02649789429,
            1.02637631226,
            1.02625473022,
            1.02613314819,
            1.026021698,
            1.02591531372,
            1.02579373169,
            1.08417190552,
            1.08406246948,
            1.08373416138,
            1.0831869812,
            1.08241098022,
            1.08137631226,
            1.08009292603,
            1.07875979614,
            1.07738687134,
            1.075,
            1.07594430542,
            1.07464102173,
            1.07341732788,
            1.07201455688,
            1.07,
            1.07042276001,
            1.06898019409,
            1.06760726929,
            1.06608511353,
            1.065,
            1.06462265015,
            1.06296121216,
            1.06106100464,
            1.06,
            1.0596781311,
            1.05856387329,
            1.05728048706,
            1.055,
            1.05580807495,
            1.05444509888,
            1.05305227661,
            1.05159976196,
            1.05021688843,
            1.05,
            1.04884396362,
            1.048,
            1.04729196167,
            1.046,
            1.04607821655,
            1.045,
            1.044,
            1.04483639526,
            1.04347244263,
            1.042,
            1.04197994995,
            1.04094448853,
            1.04,
            1.04,
            1.03993759155,
            1.03903067017,
            1.03803805542,
            1.038,
            1.0369526062,
            1.036,
            1.03576004028,
            1.035,
            1.03466030884,
            1.034,
            1.03358200073,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02377630615,
            1.02379022217,
            1.02383892822,
            1.02391546631,
            1.02401983643,
            1.02414508057,
            1.02428424072,
            1.0244442749,
            1.02461126709,
            1.02477825928,
            1.02494525146,
            1.02511224365,
            1.02523748779,
            1.02535577393,
            1.02548101807,
            1.0255993042,
            1.02572454834,
            1.02584979248,
            1.02597503662,
            1.02610723877,
            1.02623944092,
            1.02633685303,
            1.02641339111,
            1.02648297119,
            1.02654559326,
            1.02659429932,
            1.02662213135,
            1.02663604736,
            1.02663604736,
            1.02662213135,
            1.02659429932,
            1.02654855347,
            1.02649282837,
            1.02643203735,
            1.02637124634,
            1.02629019165,
            1.0261635437,
            1.02604702759,
            1.02593557739,
            1.02583425903,
            1.02573800659,
            1.02564175415,
            1.0869078064,
            1.08679837036,
            1.08648995972,
            1.08598257446,
            1.08526626587,
            1.08432113647,
            1.08313723755,
            1.0816847229,
            1.07993374634,
            1.0782225647,
            1.07669046021,
            1.075,
            1.07528768921,
            1.07401425171,
            1.07256173706,
            1.0709102478,
            1.07,
            1.0694079895,
            1.06797537231,
            1.06652285767,
            1.06502059937,
            1.065,
            1.06330941772,
            1.06133956909,
            1.06,
            1.06011587524,
            1.05898171997,
            1.05764859009,
            1.055,
            1.0561164856,
            1.05477340698,
            1.05330099487,
            1.0518086853,
            1.05042581177,
            1.05,
            1.04900314331,
            1.048,
            1.04738150024,
            1.046,
            1.04610751343,
            1.045,
            1.044,
            1.04482211304,
            1.04340817261,
            1.042,
            1.04186569214,
            1.0409302063,
            1.04000186157,
            1.04,
            1.04,
            1.03908065796,
            1.03807376099,
            1.038,
            1.03696688843,
            1.036,
            1.03575289917,
            1.035,
            1.03471743774,
            1.034,
            1.03366055298,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02338665771,
            1.02340057373,
            1.0234631958,
            1.0235536499,
            1.02367889404,
            1.02382501221,
            1.02399200439,
            1.02416595459,
            1.0243538208,
            1.024534729,
            1.02472259521,
            1.02489654541,
            1.02504266357,
            1.02516790771,
            1.02528619385,
            1.02541143799,
            1.02552972412,
            1.02565496826,
            1.02578717041,
            1.02591937256,
            1.02605157471,
            1.02619073486,
            1.02626727295,
            1.02633685303,
            1.02640643311,
            1.02646209717,
            1.02649688721,
            1.02651080322,
            1.02651080322,
            1.02649688721,
            1.02646209717,
            1.02642697144,
            1.02636618042,
            1.02630032349,
            1.02623446655,
            1.02616860962,
            1.02606222534,
            1.02594064331,
            1.02583425903,
            1.02574307251,
            1.0256569519,
            1.02558602905,
            1.0255151062,
            1.08938504028,
            1.08928555298,
            1.08898709106,
            1.08846975708,
            1.08773355103,
            1.08676852417,
            1.08567416382,
            1.08433108521,
            1.08271939087,
            1.08078933716,
            1.07875979614,
            1.07706851196,
            1.075,
            1.07566574097,
            1.07435250854,
            1.07285025024,
            1.07112911987,
            1.07,
            1.06961691284,
            1.068134552,
            1.06679147339,
            1.0652593689,
            1.065,
            1.06347854614,
            1.06146890259,
            1.06,
            1.06046408081,
            1.05927023315,
            1.05787741089,
            1.055,
            1.05628561401,
            1.05493258667,
            1.05335073853,
            1.05186837769,
            1.05050540161,
            1.05,
            1.04900314331,
            1.048,
            1.04729293823,
            1.046,
            1.04596469116,
            1.045,
            1.044,
            1.04462216187,
            1.04317251587,
            1.042,
            1.04174429321,
            1.04083023071,
            1.04,
            1.04,
            1.03997329712,
            1.03903067017,
            1.03800234985,
            1.038,
            1.03687405396,
            1.036,
            1.03567434692,
            1.035,
            1.03473886108,
            1.034,
            1.03369625854,
            1.032,
            1.03,
            1.03,
            1.028,
            1.02299700928,
            1.0230178833,
            1.02308746338,
            1.0231987915,
            1.02333795166,
            1.02351190186,
            1.02370672607,
            1.02390155029,
            1.02411029053,
            1.02431207275,
            1.02451385498,
            1.02470172119,
            1.02486175537,
            1.02498699951,
            1.02511224365,
            1.02523052979,
            1.02534881592,
            1.02547406006,
            1.0255993042,
            1.02573150635,
            1.0258706665,
            1.02600982666,
            1.02612115479,
            1.02619769287,
            1.02626727295,
            1.02632293701,
            1.02636468506,
            1.02637860107,
            1.02637860107,
            1.02635772705,
            1.02632989502,
            1.02628512573,
            1.02622940063,
            1.02615847778,
            1.02608755493,
            1.02601663208,
            1.02594570923,
            1.02582919312,
            1.02572280884,
            1.02563668823,
            1.02556576538,
            1.02551004028,
            1.0254593811,
            1.02541378784,
            1.09208114624,
            1.09188217163,
            1.0914145813,
            1.0907281189,
            1.08993222046,
            1.08904678345,
            1.0879225769,
            1.08655960083,
            1.08506729126,
            1.08328646851,
            1.08117733765,
            1.07891897583,
            1.07714810181,
            1.075,
            1.07584481812,
            1.07448184204,
            1.07292984009,
            1.0711390686,
            1.07,
            1.0696368103,
            1.06831362915,
            1.06694070435,
            1.06533895874,
            1.065,
            1.06346859741,
            1.06177731323,
            1.06,
            1.06071279907,
            1.05943936157,
            1.05793710327,
            1.055,
            1.05638510132,
            1.05490274048,
            1.05326119995,
            1.05182858276,
            1.05044570923,
            1.05,
            1.04884255981,
            1.048,
            1.04700015259,
            1.046,
            1.045,
            1.04565048218,
            1.044,
            1.0442651062,
            1.04277975464,
            1.042,
            1.04154434204,
            1.04073025513,
            1.04,
            1.04,
            1.03984475708,
            1.03888070679,
            1.038,
            1.03783096313,
            1.03667410278,
            1.036,
            1.03565292358,
            1.035,
            1.034,
            1.0347460022,
            1.03371054077,
            1.032,
            1.03,
            1.03,
            1.028,
            1.026,
            1.02261431885,
            1.02264215088,
            1.02271868896,
            1.02284393311,
            1.02301092529,
            1.02320574951,
            1.02342840576,
            1.02365106201,
            1.02388067627,
            1.02411029053,
            1.02432598877,
            1.024527771,
            1.02469476318,
            1.02482696533,
            1.02495220947,
            1.02507049561,
            1.02518182373,
            1.02530010986,
            1.025418396,
            1.02555059814,
            1.02568280029,
            1.02582196045,
            1.02596807861,
            1.02605853271,
            1.02612811279,
            1.02618377686,
            1.02621856689,
            1.02623944092,
            1.02623944092,
            1.0262255249,
            1.02619073486,
            1.02613821411,
            1.0260774231,
            1.02601663208,
            1.02593557739,
            1.02585958862,
            1.02579879761,
            1.02570254517,
            1.02560629272,
            1.02552523804,
            1.02546951294,
            1.0254289856,
            1.02539352417,
            1.0253732605,
            1.02535299683,
            1.09511550903,
            1.09492648315,
            1.09432955933,
            1.09333468628,
            1.09235971069,
            1.09115591431,
            1.08993222046,
            1.08864883423,
            1.08707693481,
            1.0854055481,
            1.08344564819,
            1.08112759399,
            1.07875979614,
            1.07709835815,
            1.075,
            1.07585476685,
            1.07445199585,
            1.07284030151,
            1.07096994019,
            1.07,
            1.0696368103,
            1.06840316772,
            1.06702029419,
            1.06539865112,
            1.065,
            1.06340890503,
            1.0619961853,
            1.06,
            1.06084213257,
            1.0594493103,
            1.05779782104,
            1.05628561401,
            1.055,
            1.05465402222,
            1.05309207153,
            1.05171914673,
            1.05022079468,
            1.05,
            1.04848550415,
            1.048,
            1.04651455688,
            1.046,
            1.045,
            1.04518630981,
            1.044,
            1.04377236938,
            1.04225845337,
            1.042,
            1.04137295532,
            1.04053744507,
            1.04,
            1.04,
            1.03963052368,
            1.03864505005,
            1.038,
            1.03756674194,
            1.03643130493,
            1.036,
            1.03565292358,
            1.035,
            1.034,
            1.03475314331,
            1.03371054077,
            1.032,
            1.03,
            1.03,
            1.028,
            1.026,
            1.02223858643,
            1.02226641846,
            1.02235687256,
            1.02249603271,
            1.02269085693,
            1.02291351318,
            1.02316400146,
            1.02340057373,
            1.023644104,
            1.02389459229,
            1.02414508057,
            1.02437469482,
            1.02455560303,
            1.02468780518,
            1.02480609131,
            1.02491741943,
            1.02502874756,
            1.02513311768,
            1.02525140381,
            1.02536968994,
            1.02550189209,
            1.02564105225,
            1.02578717041,
            1.02590545654,
            1.02596807861,
            1.02603070068,
            1.02607244873,
            1.02610028076,
            1.02610723877,
            1.02608636475,
            1.02605157471,
            1.02599636841,
            1.02593051147,
            1.02585958862,
            1.02577853394,
            1.02570254517,
            1.02563668823,
            1.0255708313,
            1.02547964478,
            1.02541378784,
            1.02536819458,
            1.02534286499,
            1.02533273315,
            1.02533273315,
            1.02533779907,
            1.02533273315,
            1.09772207642,
            1.09753305054,
            1.09694607544,
            1.09597109985,
            1.09458822632,
            1.09348391724,
            1.09206124878,
            1.09044955444,
            1.08900698853,
            1.08726596069,
            1.08538565063,
            1.08322677612,
            1.08067990112,
            1.07847128296,
            1.075,
            1.07701876831,
            1.07574533081,
            1.07429281616,
            1.07260153198,
            1.07078091431,
            1.07,
            1.06970645142,
            1.06856234741,
            1.06713967896,
            1.0653588562,
            1.065,
            1.06316018677,
            1.06210562134,
            1.06,
            1.06082223511,
            1.05927023315,
            1.05753915405,
            1.05596725464,
            1.055,
            1.05427597046,
            1.052853302,
            1.05144906616,
            1.05,
            1.04981375122,
            1.048,
            1.0479213562,
            1.046,
            1.04595040894,
            1.045,
            1.044,
            1.04460073853,
            1.04317965698,
            1.042,
            1.04192282104,
            1.04113015747,
            1.04027322388,
            1.04,
            1.04,
            1.03934487915,
            1.03833798218,
            1.038,
            1.03723825073,
            1.03643130493,
            1.036,
            1.035,
            1.03567434692,
            1.034,
            1.03477456665,
            1.03368911743,
            1.032,
            1.03305355835,
            1.03,
            1.03,
            1.028,
            1.026,
            1.021862854,
            1.02189764404,
            1.02200201416,
            1.02216204834,
            1.02237774658,
            1.02263519287,
            1.02289263916,
            1.02315704346,
            1.02342840576,
            1.02369976807,
            1.02395721436,
            1.02421466064,
            1.02443035889,
            1.02456256104,
            1.02468084717,
            1.02478521729,
            1.0248895874,
            1.02498699951,
            1.02508441162,
            1.02519573975,
            1.02532098389,
            1.02546014404,
            1.02560626221,
            1.02571759033,
            1.02579412842,
            1.0258637085,
            1.02591937256,
            1.0259541626,
            1.02596807861,
            1.02594720459,
            1.02591241455,
            1.02585452271,
            1.02577853394,
            1.02570254517,
            1.0256265564,
            1.02554550171,
            1.02547457886,
            1.02542391968,
            1.02534793091,
            1.02529220581,
            1.02526687622,
            1.0252618103,
            1.02527700806,
            1.02529727173,
            1.02532260132,
            1.02534286499,
            1.02535299683,
            1.02533273315,
            1.09999038696,
            1.09979141235,
            1.09921438599,
            1.0982394104,
            1.09687643433,
            1.09547366333,
            1.09418032837,
            1.09251889038,
            1.09066842651,
            1.08905673218,
            1.08710678101,
            1.08503744507,
            1.08265969849,
            1.08000338745,
            1.07817282104,
            1.075,
            1.07684963989,
            1.0755463562,
            1.07402420044,
            1.07225332642,
            1.07090029907,
            1.07,
            1.06993527222,
            1.06870162964,
            1.06712973022,
            1.065,
            1.06512008667,
            1.06325967407,
            1.06,
            1.06206582642,
            1.06059341431,
            1.05884243774,
            1.05716110229,
            1.055,
            1.05538027954,
            1.05388796997,
            1.05255593872,
            1.05100631714,
            1.05,
            1.04919961548,
            1.048,
            1.04712155151,
            1.046,
            1.045,
            1.0452862854,
            1.044,
            1.04393661499,
            1.04252981567,
            1.042,
            1.04163717651,
            1.04083023071,
            1.04,
            1.04,
            1.04004470825,
            1.03916635132,
            1.038,
            1.03815231323,
            1.03710971069,
            1.036,
            1.03648843384,
            1.035,
            1.03573147583,
            1.034,
            1.03479598999,
            1.03368197632,
            1.032,
            1.03311782837,
            1.03,
            1.03,
            1.028,
            1.026,
            1.0215010376,
            1.02153582764,
            1.02164715576,
            1.02182806396,
            1.02207855225,
            1.02236383057,
            1.02264215088,
            1.0229274292,
            1.02322662354,
            1.02351885986,
            1.02379718018,
            1.02406854248,
            1.02431207275,
            1.02445819092,
            1.02456951904,
            1.02467388916,
            1.02475738525,
            1.02484088135,
            1.02493133545,
            1.02502874756,
            1.02514007568,
            1.02527227783,
            1.025418396,
            1.02552276611,
            1.02560626221,
            1.0256897583,
            1.02575933838,
            1.02580108643,
            1.02582196045,
            1.02581500244,
            1.02577325439,
            1.025712677,
            1.02563668823,
            1.02555563354,
            1.02547457886,
            1.02538339233,
            1.02531246948,
            1.02526687622,
            1.02522128296,
            1.0251756897,
            1.02516555786,
            1.02518075562,
            1.02521621704,
            1.02526687622,
            1.0253175354,
            1.02536312866,
            1.02539352417,
            1.02539352417,
            1.02535806274,
            1.1019602356,
            1.10177120972,
            1.10118423462,
            1.10021920776,
            1.09885623169,
            1.09718484497,
            1.09601089478,
            1.09449868774,
            1.09256863403,
            1.09060873413,
            1.08879806519,
            1.08663919067,
            1.08438082886,
            1.08174441528,
            1.07939651489,
            1.075,
            1.07787435913,
            1.07661087036,
            1.07525784302,
            1.07367599487,
            1.0719548645,
            1.07116891479,
            1.07,
            1.0701242981,
            1.06873147583,
            1.06692080688,
            1.065,
            1.06459280396,
            1.06319998169,
            1.06,
            1.06180715942,
            1.06012582397,
            1.05823556519,
            1.05649453735,
            1.055,
            1.05489279175,
            1.05355569458,
            1.05207748413,
            1.0503421936,
            1.05,
            1.04834268188,
            1.048,
            1.04607894897,
            1.046,
            1.045,
            1.044,
            1.04455075073,
            1.043243927,
            1.0420585022,
            1.042,
            1.04133010864,
            1.04066598511,
            1.04,
            1.04,
            1.03991616821,
            1.03904495239,
            1.038,
            1.03799520874,
            1.03720254517,
            1.036,
            1.03658840942,
            1.035,
            1.034,
            1.03580288696,
            1.03476742554,
            1.03376766968,
            1.032,
            1.03311068726,
            1.03,
            1.03,
            1.028,
            1.026,
            1.0211461792,
            1.02118792725,
            1.02131317139,
            1.02151495361,
            1.02177935791,
            1.02210638428,
            1.02240557861,
            1.02271868896,
            1.02303875732,
            1.02335882568,
            1.02365802002,
            1.02393634033,
            1.02419378662,
            1.02437469482,
            1.02448602295,
            1.02457647705,
            1.02464605713,
            1.02471563721,
            1.02478521729,
            1.02486175537,
            1.02496612549,
            1.02508441162,
            1.02522357178,
            1.02530010986,
            1.02539752197,
            1.02549493408,
            1.02558538818,
            1.02564801025,
            1.02566888428,
            1.02565496826,
            1.02562713623,
            1.02558096313,
            1.02549990845,
            1.02541378784,
            1.02532766724,
            1.02523141479,
            1.02516049194,
            1.02511489868,
            1.02508956909,
            1.02505917358,
            1.0250642395,
            1.02510476685,
            1.02516555786,
            1.02524154663,
            1.0253175354,
            1.02539352417,
            1.02543911743,
            1.0254593811,
            1.02543911743,
            1.0253732605,
            1.10371121216,
            1.10351223755,
            1.10292526245,
            1.10195028687,
            1.10057736206,
            1.09881643677,
            1.095,
            1.09622976685,
            1.09444894409,
            1.09220053101,
            1.09,
            1.09028042603,
            1.08826083374,
            1.085,
            1.08,
            1.07905825806,
            1.075,
            1.07762564087,
            1.07633230591,
            1.07492953491,
            1.07323825073,
            1.07227322388,
            1.07140768433,
            1.07,
            1.07020388794,
            1.06858224487,
            1.06643331909,
            1.065,
            1.06424459839,
            1.06,
            1.06291146851,
            1.06128982544,
            1.059349823,
            1.05750930786,
            1.05579812622,
            1.055,
            1.05446975708,
            1.05304867554,
            1.05137051392,
            1.05,
            1.04943527222,
            1.048,
            1.04724295044,
            1.046,
            1.045,
            1.04504348755,
            1.044,
            1.04382235718,
            1.04257266235,
            1.042,
            1.0417371521,
            1.04118728638,
            1.04057315063,
            1.04,
            1.04,
            1.03984475708,
            1.03894497681,
            1.038,
            1.03783810425,
            1.036,
            1.03736679077,
            1.035,
            1.03672409058,
            1.034,
            1.03583859253,
            1.0346388855,
            1.032,
            1.03377481079,
            1.03,
            1.028,
            1.026,
            1.02080523682,
            1.02084698486,
            1.02098614502,
            1.02120184326,
            1.0215010376,
            1.02184893799,
            1.02217596436,
            1.02251690674,
            1.02286480713,
            1.02320574951,
            1.02353277588,
            1.02383197021,
            1.0240894165,
            1.02430511475,
            1.02440948486,
            1.02449298096,
            1.02454864502,
            1.02459735107,
            1.02464605713,
            1.02470172119,
            1.02478521729,
            1.02489654541,
            1.0249800415,
            1.02505657959,
            1.02516790771,
            1.02529315186,
            1.02540447998,
            1.02548101807,
            1.02550189209,
            1.02549493408,
            1.02546710205,
            1.02542391968,
            1.02536819458,
            1.02528207397,
            1.02519088745,
            1.02508956909,
            1.0250085144,
            1.02496798706,
            1.02496292114,
            1.02494265747,
            1.02497305298,
            1.02502877808,
            1.0251199646,
            1.02522128296,
            1.02532766724,
            1.02542391968,
            1.02549990845,
            1.02554043579,
            1.02553030396,
            1.02546951294
        ],
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.0889980316162,
            0.145784378052,
            0.192087173462,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.0657291412354,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.120122909546,
            0.13,
            0.14,
            0.15,
            0.155114364624,
            0.16,
            0.17,
            0.182378005981,
            0.225017166138,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.0555179595947,
            0.06,
            0.07,
            0.08,
            0.09,
            0.0922077178955,
            0.1,
            0.11,
            0.117917251587,
            0.12,
            0.13,
            0.14,
            0.15,
            0.158334732056,
            0.16,
            0.17,
            0.18,
            0.188674545288,
            0.19,
            0.2,
            0.21,
            0.213438796997,
            0.22,
            0.240168380737,
            0.27615852356,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.0789791107178,
            0.08,
            0.09,
            0.0963680267334,
            0.1,
            0.11,
            0.110750198364,
            0.12,
            0.13,
            0.134243392944,
            0.14,
            0.15,
            0.153389358521,
            0.16,
            0.17,
            0.178036117554,
            0.18,
            0.19,
            0.2,
            0.208178329468,
            0.21,
            0.22,
            0.221065139771,
            0.23,
            0.23286781311,
            0.24,
            0.25,
            0.253888320923,
            0.26,
            0.282033157349,
            0.314594650269,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.0750911712646,
            0.08,
            0.09,
            0.1,
            0.11,
            0.111946487427,
            0.12,
            0.13,
            0.137992477417,
            0.14,
            0.148881912231,
            0.15,
            0.158772659302,
            0.16,
            0.17,
            0.176252365112,
            0.18,
            0.19,
            0.191414260864,
            0.2,
            0.21,
            0.218320083618,
            0.22,
            0.23,
            0.24,
            0.244376754761,
            0.25,
            0.255768203735,
            0.26,
            0.26629447937,
            0.27,
            0.28,
            0.285232162476,
            0.29,
            0.3,
            0.31482963562,
            0.345399093628,
            0.374585342407,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.0689388275146,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.129127120972,
            0.13,
            0.14,
            0.15,
            0.154222488403,
            0.16,
            0.17,
            0.174522018433,
            0.18,
            0.183424758911,
            0.19,
            0.191681289673,
            0.2,
            0.206581497192,
            0.21,
            0.22,
            0.220504379272,
            0.220504379272,
            0.23,
            0.24,
            0.249380874634,
            0.25,
            0.26,
            0.27,
            0.27313041687,
            0.28,
            0.283603286743,
            0.29,
            0.2933177948,
            0.3,
            0.31,
            0.310861587524,
            0.32,
            0.341708755493,
            0.371001815796,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.046951675415,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.106616592407,
            0.11,
            0.12,
            0.13,
            0.139535903931,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.189390182495,
            0.19,
            0.2,
            0.208199691772,
            0.21,
            0.22,
            0.224216079712,
            0.23,
            0.231404495239,
            0.238138961792,
            0.24,
            0.25,
            0.250443649292,
            0.26,
            0.27,
            0.27107963562,
            0.27107963562,
            0.28,
            0.29,
            0.296404647827,
            0.3,
            0.31,
            0.317457199097,
            0.32,
            0.326781845093,
            0.33,
            0.335444259644,
            0.34,
            0.351124191284,
            0.383856582642,
            0.383856582642,
            0.411755752563,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.0904933929443,
            0.1,
            0.11,
            0.12,
            0.13,
            0.132454299927,
            0.14,
            0.15,
            0.16,
            0.160358810425,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.210725784302,
            0.22,
            0.228098678589,
            0.23,
            0.24,
            0.242966842651,
            0.249658584595,
            0.25,
            0.255933761597,
            0.26,
            0.267416000366,
            0.27,
            0.28,
            0.29,
            0.290887832642,
            0.290887832642,
            0.3,
            0.31,
            0.315085983276,
            0.32,
            0.33,
            0.335209274292,
            0.34,
            0.344122695923,
            0.35,
            0.352405929565,
            0.36,
            0.36739692688,
            0.400925064087,
            0.400925064087,
            0.428466415405,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.050369644165,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.116875839233,
            0.12,
            0.13,
            0.14,
            0.15,
            0.152331924438,
            0.16,
            0.17,
            0.177272415161,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.228915786743,
            0.23,
            0.24,
            0.245220565796,
            0.25,
            0.259191513062,
            0.26,
            0.265477371216,
            0.27,
            0.271378707886,
            0.28,
            0.282166671753,
            0.29,
            0.3,
            0.308212661743,
            0.308212661743,
            0.31,
            0.32,
            0.33,
            0.331470870972,
            0.34,
            0.35,
            0.350814437866,
            0.359380722046,
            0.36,
            0.367348861694,
            0.37,
            0.382387924194,
            0.416119003296,
            0.416119003296,
            0.443398666382,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.0,
            0.01,
            0.02,
            0.03,
            0.0372425079346,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.0849178314209,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.136892318726,
            0.14,
            0.15,
            0.16,
            0.168700790405,
            0.17,
            0.18,
            0.19,
            0.191579818726,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.244820022583,
            0.25,
            0.26,
            0.26025428772,
            0.27,
            0.27345085144,
            0.279389572144,
            0.28,
            0.284959793091,
            0.29,
            0.295427322388,
            0.3,
            0.31,
            0.32,
            0.323518753052,
            0.323518753052,
            0.33,
            0.34,
            0.345965194702,
            0.35,
            0.36,
            0.364646530151,
            0.37,
            0.372924423218,
            0.38,
            0.380625534058,
            0.39,
            0.395883560181,
            0.429828262329,
            0.429828262329,
            0.456867599487,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.0682819366455,
            0.07,
            0.08,
            0.09,
            0.1,
            0.107556533813,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.15336265564,
            0.16,
            0.17,
            0.18,
            0.182730484009,
            0.19,
            0.2,
            0.206517410278,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.258967208862,
            0.26,
            0.27,
            0.273616409302,
            0.28,
            0.286124038696,
            0.29,
            0.291747665405,
            0.297018814087,
            0.3,
            0.309921646118,
            0.31,
            0.32,
            0.33,
            0.337110519409,
            0.337110519409,
            0.34,
            0.35,
            0.358857345581,
            0.36,
            0.37,
            0.376983261108,
            0.38,
            0.385020828247,
            0.39,
            0.392497634888,
            0.4,
            0.408102798462,
            0.442346572876,
            0.442346572876,
            0.469097518921,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.0871982574463,
            0.09,
            0.1,
            0.11,
            0.12,
            0.125281906128,
            0.13,
            0.14,
            0.15,
            0.16,
            0.167557907104,
            0.17,
            0.18,
            0.19,
            0.195067214966,
            0.2,
            0.21,
            0.22,
            0.221278762817,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.271683120728,
            0.28,
            0.285589981079,
            0.29,
            0.297446060181,
            0.3,
            0.3027759552,
            0.307780075073,
            0.31,
            0.32,
            0.322861862183,
            0.33,
            0.34,
            0.349222946167,
            0.349222946167,
            0.35,
            0.36,
            0.37,
            0.370371627808,
            0.38,
            0.388054275513,
            0.39,
            0.395899581909,
            0.4,
            0.403200149536,
            0.41,
            0.419382095337,
            0.453882217407,
            0.453882217407,
            0.480227279663,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.101318740845,
            0.11,
            0.12,
            0.13,
            0.14,
            0.140251541138,
            0.15,
            0.16,
            0.17,
            0.18,
            0.180145645142,
            0.19,
            0.2,
            0.206095504761,
            0.21,
            0.22,
            0.23,
            0.234769058228,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.283160018921,
            0.29,
            0.296351242065,
            0.3,
            0.307598495483,
            0.31,
            0.312661361694,
            0.317419815063,
            0.32,
            0.33,
            0.334408187866,
            0.34,
            0.35,
            0.36,
            0.360032272339,
            0.360032272339,
            0.37,
            0.38,
            0.380700302124,
            0.39,
            0.39804649353,
            0.4,
            0.405752944946,
            0.41,
            0.412914657593,
            0.42,
            0.42996711731,
            0.46453666687,
            0.46453666687,
            0.490353012085,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.11266746521,
            0.12,
            0.13,
            0.14,
            0.15,
            0.153480148315,
            0.16,
            0.17,
            0.18,
            0.19,
            0.191526412964,
            0.2,
            0.21,
            0.216055679321,
            0.22,
            0.23,
            0.24,
            0.247314071655,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.293542098999,
            0.3,
            0.306033706665,
            0.31,
            0.316714859009,
            0.32,
            0.321537399292,
            0.326076889038,
            0.33,
            0.34,
            0.344694137573,
            0.35,
            0.36,
            0.369682693481,
            0.369682693481,
            0.37,
            0.38,
            0.39,
            0.390008926392,
            0.4,
            0.407125473022,
            0.41,
            0.414730453491,
            0.42,
            0.421801376343,
            0.43,
            0.440050125122,
            0.474379348755,
            0.474379348755,
            0.499538803101,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.122157669067,
            0.13,
            0.14,
            0.15,
            0.16,
            0.165539169312,
            0.17,
            0.18,
            0.19,
            0.2,
            0.201935195923,
            0.21,
            0.22,
            0.225107955933,
            0.23,
            0.24,
            0.25,
            0.259074020386,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.302914810181,
            0.31,
            0.314749526978,
            0.32,
            0.324912643433,
            0.329521560669,
            0.33,
            0.333863449097,
            0.34,
            0.35,
            0.353821182251,
            0.36,
            0.37,
            0.378318405151,
            0.378318405151,
            0.38,
            0.39,
            0.398436355591,
            0.4,
            0.41,
            0.415435409546,
            0.42,
            0.422992324829,
            0.42999382019,
            0.43,
            0.44,
            0.449727249146,
            0.483415603638,
            0.483415603638,
            0.507843399048,
            0.527448654175,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.130312728882,
            0.14,
            0.15,
            0.16,
            0.17,
            0.176754379272,
            0.18,
            0.19,
            0.2,
            0.21,
            0.211500167847,
            0.22,
            0.23,
            0.233348464966,
            0.24,
            0.25,
            0.26,
            0.27,
            0.270096969604,
            0.28,
            0.29,
            0.3,
            0.31,
            0.311358261108,
            0.32,
            0.322578811646,
            0.33,
            0.332287979126,
            0.336709976196,
            0.34,
            0.340886306763,
            0.35,
            0.36,
            0.361906814575,
            0.37,
            0.38,
            0.386056900024,
            0.386056900024,
            0.39,
            0.4,
            0.406116104126,
            0.41,
            0.42,
            0.423115158081,
            0.43,
            0.43065071106,
            0.437620162964,
            0.44,
            0.45,
            0.458982467651,
            0.491645431519,
            0.491645431519,
            0.515320205688,
            0.534498214722,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.1374584198,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.18729133606,
            0.19,
            0.2,
            0.21,
            0.22,
            0.220301437378,
            0.23,
            0.24,
            0.24086265564,
            0.25,
            0.26,
            0.27,
            0.28,
            0.280334854126,
            0.29,
            0.3,
            0.31,
            0.318941879272,
            0.32,
            0.329612350464,
            0.33,
            0.338926315308,
            0.34,
            0.343193435669,
            0.347236251831,
            0.35,
            0.36,
            0.369036483765,
            0.37,
            0.38,
            0.39,
            0.393015670776,
            0.393015670776,
            0.4,
            0.41,
            0.413165664673,
            0.42,
            0.43,
            0.430271530151,
            0.437823104858,
            0.44,
            0.44478187561,
            0.45,
            0.46,
            0.467735671997,
            0.47,
            0.499084854126,
            0.499084854126,
            0.52202796936,
            0.54084815979,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.143808364868,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.197214126587,
            0.2,
            0.21,
            0.22,
            0.228392410278,
            0.23,
            0.24,
            0.247703933716,
            0.25,
            0.26,
            0.27,
            0.28,
            0.28971824646,
            0.29,
            0.3,
            0.31,
            0.32,
            0.325735092163,
            0.33,
            0.335930252075,
            0.34,
            0.344918441772,
            0.349052047729,
            0.35,
            0.352993392944,
            0.36,
            0.37,
            0.37530632019,
            0.38,
            0.39,
            0.399285507202,
            0.399285507202,
            0.4,
            0.41,
            0.419697189331,
            0.42,
            0.43,
            0.43701133728,
            0.44,
            0.444610977173,
            0.45,
            0.451569747925,
            0.46,
            0.47,
            0.475874710083,
            0.48,
            0.505749893188,
            0.505749893188,
            0.528020095825,
            0.546578598022,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.149533462524,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.206522750854,
            0.21,
            0.22,
            0.23,
            0.235805130005,
            0.24,
            0.25,
            0.253925704956,
            0.26,
            0.27,
            0.28,
            0.29,
            0.298193740845,
            0.3,
            0.31,
            0.32,
            0.33,
            0.331801986694,
            0.34,
            0.341596603394,
            0.35,
            0.350323104858,
            0.354371261597,
            0.358232498169,
            0.36,
            0.37,
            0.38,
            0.380796432495,
            0.39,
            0.4,
            0.404967880249,
            0.404967880249,
            0.41,
            0.42,
            0.425806808472,
            0.43,
            0.44,
            0.443425369263,
            0.45,
            0.451089096069,
            0.458053207397,
            0.46,
            0.47,
            0.48,
            0.483292770386,
            0.49,
            0.511672592163,
            0.511672592163,
            0.533366012573,
            0.551748275757,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.0524845123291,
            0.07,
            0.08,
            0.09,
            0.0980876922607,
            0.1,
            0.11,
            0.123775863647,
            0.141431808472,
            0.15,
            0.154745864868,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.215185165405,
            0.22,
            0.23,
            0.24,
            0.242576980591,
            0.25,
            0.259576034546,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.305755996704,
            0.31,
            0.32,
            0.33,
            0.337217330933,
            0.34,
            0.346686172485,
            0.35,
            0.355220413208,
            0.359204483032,
            0.36,
            0.363022994995,
            0.37,
            0.38,
            0.385586929321,
            0.39,
            0.4,
            0.41,
            0.410137557983,
            0.410137557983,
            0.42,
            0.43,
            0.431601333618,
            0.44,
            0.449604415894,
            0.45,
            0.457326889038,
            0.46,
            0.46428565979,
            0.47,
            0.48,
            0.489947128296,
            0.49,
            0.516906356812,
            0.53811378479,
            0.556426620483,
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49
        ],
        [
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.19538039593820003,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.17909868676260862,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.16532186902787102,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.15351316899638467,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.14327895942500013,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.13432402449938788,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11939913483224072,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.11311496892698217,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10745922086396557,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.10234211507093444,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09769020040091783,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.09344280006040005,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.08954934975790312,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.0859673754884939,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.08266093825047163,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.07959942177182353,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.0767565848237115,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07410980582570557,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.07163947876660005,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467,
            0.06932852991427467
        ]
    ]
}

==> anc/inhom_config_Nt_24_Ns_28_mu_1.041_nu_0.000_global.json <==
{
    "a [sigma0]": 0.3649,
    "L [sigma0]": 10.22,
    "Ns": 28,
    "T [sigma0]": 0.11419905351824443,
    "mu [sigma0]": 1.0414953680863892,
    "mu45 [sigma0]": 0.0,
    "minimum type": "global",
    "columns": [
        "$x_1 \\sigma_0$",
        "$x_2 \\sigma_0$",
        "$\\sigma/\\sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122
        ],
        [
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122
        ],
        [
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4486097014458578,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268334537813e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.2068121345904706,
            -6.085268371620098e-09,
            -0.20681214295337444,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268334537813e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.2068121345904706,
            -6.085268371620098e-09,
            -0.20681214295337444,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4172847003727043,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.4172847003727043,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268293697507e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268412460405e-09,
            -0.20681214295337472,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268293697507e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268412460405e-09,
            -0.20681214295337472,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.20681214295337444,
            -6.085268369582125e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.4486097084997451,
            0.4486097084997451,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268336575788e-09,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.44860970144585816,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.20681214295337444,
            -6.085268369582125e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.4486097084997451,
            0.4486097084997451,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268336575788e-09,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.44860970144585816,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -6.0852683530789556e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.4486097084997451,
            0.3655005594649254,
            0.20681213459047085,
            -6.0852683530789556e-09,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.4486097014458578,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.20681214295337444,
            -6.0852683530789556e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.4486097084997451,
            0.3655005594649254,
            0.20681213459047085,
            -6.0852683530789556e-09,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.4486097014458578,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.20681214295337444,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.20681213459047085,
            0.3655005594649254,
            0.4486097084997451,
            0.4486097084997451,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268365636499e-09,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.44860970144585816,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.20681214295337472,
            -6.085268340521416e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.4486097084997451,
            0.4486097084997451,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268365636499e-09,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.44860970144585816,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.20681214295337472,
            -6.085268340521416e-09,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268314495103e-09,
            -0.20681214295337444,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721559,
            -0.20681214295337444,
            -6.085268391662809e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268314495103e-09,
            -0.20681214295337444,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721559,
            -0.20681214295337444,
            -6.085268391662809e-09,
            0.20681213459047085,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.4172847003727043,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.4172847003727043,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268320228565e-09,
            -0.20681214295337444,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268385929347e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268320228565e-09,
            -0.20681214295337444,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268385929347e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.44860970849974485,
            0.3655005594649254,
            0.2068121345904706,
            -6.085268371620098e-09,
            -0.20681214295337444,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268334537813e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.2068121345904706,
            -6.085268371620098e-09,
            -0.20681214295337444,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268334537813e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.4172847003727043,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.4172847003727043,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268412460405e-09,
            -0.20681214295337472,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268293697507e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268412460405e-09,
            -0.20681214295337472,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268293697507e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.20681213459047085,
            -6.085268336575788e-09,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.44860970144585816,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.20681214295337444,
            -6.085268369582125e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.4486097084997451,
            0.4486097084997451,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268336575788e-09,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.44860970144585816,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.20681214295337444,
            -6.085268369582125e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.4486097084997451,
            0.4486097084997451,
            0.3655005594649254,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            -6.0852683530789556e-09,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.4486097014458578,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.20681214295337444,
            -6.0852683530789556e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.4486097084997451,
            0.3655005594649254,
            0.20681213459047085,
            -6.0852683530789556e-09,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.4486097014458578,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.20681214295337444,
            -6.0852683530789556e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.4486097084997451,
            0.3655005594649254,
            0.20681213459047085,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.44860970144585816,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.20681214295337472,
            -6.085268340521416e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.4486097084997451,
            0.4486097084997451,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268365636499e-09,
            -0.20681214295337444,
            -0.3655005592721559,
            -0.44860970144585816,
            -0.44860970144585816,
            -0.3655005592721559,
            -0.20681214295337472,
            -6.085268340521416e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.4486097084997451,
            0.4486097084997451,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268365636499e-09,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.41728470037270454,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721559,
            -0.20681214295337444,
            -6.085268391662809e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268314495103e-09,
            -0.20681214295337444,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721559,
            -0.20681214295337444,
            -6.085268391662809e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268314495103e-09,
            -0.20681214295337444,
            -0.4172847003727043,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.4172847003727043,
            -0.4590742279529817,
            -0.41728470037270454,
            -0.2944815105459508,
            -0.10673392747026586,
            0.10673391630122704,
            0.2944815062380294,
            0.41728470462045664,
            0.4590742360083668,
            0.41728470462045664,
            0.2944815062380294,
            0.10673391630122704,
            -0.10673392747026586,
            -0.2944815105459508,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268385929347e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268320228565e-09,
            -0.20681214295337444,
            -0.3655005592721556,
            -0.4486097014458578,
            -0.4486097014458578,
            -0.3655005592721556,
            -0.20681214295337444,
            -6.085268385929347e-09,
            0.20681213459047085,
            0.3655005594649254,
            0.44860970849974485,
            0.44860970849974485,
            0.3655005594649254,
            0.20681213459047085,
            -6.085268320228565e-09,
            -0.20681214295337444,
            -0.3655005592721556
        ]
    ]
}

==> anc/inhom_config_Nt_24_Ns_28_mu_1.041_nu_0.000_local_egg.json <==
{
    "a [sigma0]": 0.3649,
    "L [sigma0]": 10.22,
    "Ns": 28,
    "T [sigma0]": 0.11419905351824443,
    "mu [sigma0]": 1.0414953680863892,
    "mu45 [sigma0]": 0.0,
    "minimum type": "local_egg",
    "columns": [
        "$x_1 \\sigma_0$",
        "$x_2 \\sigma_0$",
        "$\\sigma/\\sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122
        ],
        [
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122
        ],
        [
            0.5338062945381444,
            0.5143332404576471,
            0.4558896648975086,
            0.361355332385322,
            0.2425286709491024,
            0.12299571463064736,
            0.03337936506308693,
            3.312141030830892e-05,
            0.03337936506308693,
            0.12299571463064736,
            0.2425286709491024,
            0.361355332385322,
            0.4558896648975086,
            0.5143332404576471,
            0.5338062945381444,
            0.5143332404576471,
            0.4558896648975086,
            0.361355332385322,
            0.2425286709491024,
            0.12299571463064736,
            0.03337936506308693,
            3.312141030830892e-05,
            0.03337936506308693,
            0.12299571463064736,
            0.2425286709491024,
            0.361355332385322,
            0.4558896648975086,
            0.5143332404576471,
            0.5143335041925218,
            0.4941332353510971,
            0.4332059932182552,
            0.3348170495114367,
            0.21218535348294496,
            0.09035906274707312,
            7.243313364039536e-05,
            -0.033360395246574026,
            -6.541045906330814e-05,
            0.09029436561414515,
            0.21229036288423697,
            0.33492703926962997,
            0.4331524868457033,
            0.4940043660514312,
            0.5143335041925218,
            0.4941332353510971,
            0.4332059932182552,
            0.3348170495114367,
            0.21218535348294496,
            0.09035906274707312,
            7.243313364039536e-05,
            -0.033360395246574026,
            -6.541045906330814e-05,
            0.09029436561414515,
            0.21229036288423697,
            0.33492703926962997,
            0.4331524868457033,
            0.4940043660514312,
            0.4558901719620704,
            0.4332064419182462,
            0.3652936002496113,
            0.2572420430107729,
            0.12603365341847775,
            3.988443059027361e-05,
            -0.09030599217747738,
            -0.12304749030954365,
            -0.0903710040631275,
            6.547802016154019e-06,
            0.12607838425673243,
            0.25729298428801295,
            0.3652742183507669,
            0.4331526208569593,
            0.4558901719620704,
            0.4332064419182462,
            0.3652936002496113,
            0.2572420430107729,
            0.12603365341847775,
            3.988443059027361e-05,
            -0.09030599217747738,
            -0.12304749030954365,
            -0.0903710040631275,
            6.547802016154019e-06,
            0.12607838425673243,
            0.25729298428801295,
            0.3652742183507669,
            0.4331526208569593,
            0.3613552969194428,
            0.3348173073859242,
            0.25724218067639476,
            0.1381876611949493,
            5.773209641329358e-05,
            -0.12604479816385653,
            -0.21230171644881735,
            -0.24257018580604972,
            -0.21219741687111823,
            -0.12600063644359535,
            -2.987002690977213e-05,
            0.13810282421615028,
            0.25729255562000325,
            0.3349265895818865,
            0.3613552969194428,
            0.3348173073859242,
            0.25724218067639476,
            0.1381876611949493,
            5.773209641329358e-05,
            -0.12604479816385653,
            -0.21230171644881735,
            -0.24257018580604972,
            -0.21219741687111823,
            -0.12600063644359535,
            -2.987002690977213e-05,
            0.13810282421615028,
            0.25729255562000325,
            0.3349265895818865,
            0.24252758863554072,
            0.21218477789811463,
            0.1260333418344299,
            5.745631487959596e-05,
            -0.13811898228429315,
            -0.25732271065191387,
            -0.334922474638022,
            -0.36132615714233896,
            -0.334813201139448,
            -0.25727234336383464,
            -0.13820381861118647,
            -3.0139715787555476e-05,
            0.12607750812441676,
            0.2122890785823187,
            0.24252758863554072,
            0.21218477789811463,
            0.1260333418344299,
            5.745631487959596e-05,
            -0.13811898228429315,
            -0.25732271065191387,
            -0.334922474638022,
            -0.36132615714233896,
            -0.334813201139448,
            -0.25727234336383464,
            -0.13820381861118647,
            -3.0139715787555476e-05,
            0.12607750812441676,
            0.2122890785823187,
            0.1229940813536636,
            0.0903578903162613,
            3.912338469048196e-05,
            -0.1260455175336118,
            -0.25732331413795534,
            -0.3653193201523683,
            -0.43314139985310995,
            -0.4558397622801255,
            -0.4331952354400038,
            -0.36533871299662585,
            -0.25727236861153485,
            -0.1260007757896456,
            5.7907677915647984e-06,
            0.09029287589965794,
            0.1229940813536636,
            0.0903578903162613,
            3.912338469048196e-05,
            -0.1260455175336118,
            -0.25732331413795534,
            -0.3653193201523683,
            -0.43314139985310995,
            -0.4558397622801255,
            -0.4331952354400038,
            -0.36533871299662585,
            -0.25727236861153485,
            -0.1260007757896456,
            5.7907677915647984e-06,
            0.09029287589965794,
            0.033377964600033984,
            7.137716520947608e-05,
            -0.09030664335625473,
            -0.21230246935085098,
            -0.3349234765131971,
            -0.43314211303823985,
            -0.49400396401293645,
            -0.5143410317582447,
            -0.49413284490992077,
            -0.43319562812434437,
            -0.3348134833189486,
            -0.2121974512323343,
            -0.09037133733605603,
            -6.646850847494364e-05,
            0.033377964600033984,
            7.137716520947608e-05,
            -0.09030664335625473,
            -0.21230246935085098,
            -0.3349234765131971,
            -0.43314211303823985,
            -0.49400396401293645,
            -0.5143410317582447,
            -0.49413284490992077,
            -0.43319562812434437,
            -0.3348134833189486,
            -0.2121974512323343,
            -0.09037133733605603,
            -6.646850847494364e-05,
            3.198000217860292e-05,
            -0.03336119621623773,
            -0.12304777774841556,
            -0.24257052516889435,
            -0.36132694779050867,
            -0.4558406089198511,
            -0.5143413699393723,
            -0.5338555503444483,
            -0.5143413699393726,
            -0.4558406089198511,
            -0.36132694779050867,
            -0.24257052516889435,
            -0.12304777774841556,
            -0.03336119621623773,
            3.198000217860292e-05,
            -0.03336119621623773,
            -0.12304777774841556,
            -0.24257052516889435,
            -0.36132694779050867,
            -0.4558406089198511,
            -0.5143413699393723,
            -0.5338555503444483,
            -0.5143413699393726,
            -0.4558406089198511,
            -0.36132694779050867,
            -0.24257052516889435,
            -0.12304777774841556,
            -0.03336119621623773,
            0.033377964600033984,
            -6.646850847494364e-05,
            -0.09037133733605603,
            -0.2121974512323343,
            -0.3348134833189486,
            -0.43319562812434437,
            -0.49413284490992077,
            -0.5143410317582447,
            -0.49400396401293645,
            -0.43314211303823985,
            -0.3349234765131971,
            -0.21230246935085098,
            -0.09030664335625473,
            7.137716520947608e-05,
            0.033377964600033984,
            -6.646850847494364e-05,
            -0.09037133733605603,
            -0.2121974512323343,
            -0.3348134833189486,
            -0.43319562812434437,
            -0.49413284490992077,
            -0.5143410317582447,
            -0.49400396401293645,
            -0.43314211303823985,
            -0.3349234765131971,
            -0.21230246935085098,
            -0.09030664335625473,
            7.137716520947608e-05,
            0.1229940813536636,
            0.09029287589965794,
            5.7907677915647984e-06,
            -0.1260007757896456,
            -0.25727236861153485,
            -0.36533871299662585,
            -0.4331952354400038,
            -0.4558397622801255,
            -0.4331413998531102,
            -0.3653193201523683,
            -0.2573233141379556,
            -0.1260455175336118,
            3.912338469048196e-05,
            0.0903578903162613,
            0.1229940813536636,
            0.09029287589965794,
            5.7907677915647984e-06,
            -0.1260007757896456,
            -0.25727236861153485,
            -0.36533871299662585,
            -0.4331952354400038,
            -0.4558397622801255,
            -0.4331413998531102,
            -0.3653193201523683,
            -0.2573233141379556,
            -0.1260455175336118,
            3.912338469048196e-05,
            0.0903578903162613,
            0.24252758863554072,
            0.2122890785823187,
            0.12607750812441676,
            -3.0139715787555476e-05,
            -0.13820381861118647,
            -0.25727234336383464,
            -0.334813201139448,
            -0.36132615714233896,
            -0.334922474638022,
            -0.25732271065191387,
            -0.13811898228429315,
            5.745631487959596e-05,
            0.1260333418344299,
            0.21218477789811463,
            0.24252758863554072,
            0.2122890785823187,
            0.12607750812441676,
            -3.0139715787555476e-05,
            -0.13820381861118647,
            -0.25727234336383464,
            -0.334813201139448,
            -0.36132615714233896,
            -0.334922474638022,
            -0.25732271065191387,
            -0.13811898228429315,
            5.745631487959596e-05,
            0.1260333418344299,
            0.21218477789811463,
            0.3613552969194428,
            0.3349265895818865,
            0.25729255562000325,
            0.13810282421615028,
            -2.987002690973409e-05,
            -0.12600063644359535,
            -0.21219741687111823,
            -0.24257018580604972,
            -0.21230171644881735,
            -0.12604479816385653,
            5.773209641331261e-05,
            0.1381876611949493,
            0.25724218067639476,
            0.3348173073859242,
            0.3613552969194428,
            0.3349265895818865,
            0.25729255562000325,
            0.13810282421615028,
            -2.987002690973409e-05,
            -0.12600063644359535,
            -0.21219741687111823,
            -0.24257018580604972,
            -0.21230171644881735,
            -0.12604479816385653,
            5.773209641331261e-05,
            0.1381876611949493,
            0.25724218067639476,
            0.3348173073859242,
            0.4558901719620704,
            0.4331526208569593,
            0.3652742183507669,
            0.25729298428801295,
            0.12607838425673243,
            6.547802016154019e-06,
            -0.0903710040631275,
            -0.12304749030954365,
            -0.09030599217747738,
            3.988443059027361e-05,
            0.12603365341847775,
            0.2572420430107729,
            0.3652936002496113,
            0.4332064419182462,
            0.4558901719620704,
            0.4331526208569593,
            0.3652742183507669,
            0.25729298428801295,
            0.12607838425673243,
            6.547802016154019e-06,
            -0.0903710040631275,
            -0.12304749030954365,
            -0.09030599217747738,
            3.988443059027361e-05,
            0.12603365341847775,
            0.2572420430107729,
            0.3652936002496113,
            0.4332064419182462,
            0.514333504192522,
            0.4940043660514312,
            0.4331524868457033,
            0.33492703926962997,
            0.21229036288423697,
            0.09029436561414515,
            -6.541045906328913e-05,
            -0.033360395246574026,
            7.243313364037636e-05,
            0.09035906274707312,
            0.21218535348294496,
            0.3348170495114367,
            0.4332059932182552,
            0.4941332353510971,
            0.514333504192522,
            0.4940043660514312,
            0.4331524868457033,
            0.33492703926962997,
            0.21229036288423697,
            0.09029436561414515,
            -6.541045906328913e-05,
            -0.033360395246574026,
            7.243313364037636e-05,
            0.09035906274707312,
            0.21218535348294496,
            0.3348170495114367,
            0.4332059932182552,
            0.4941332353510971,
            0.5338062945381444,
            0.5143332404576471,
            0.4558896648975086,
            0.361355332385322,
            0.2425286709491024,
            0.12299571463064736,
            0.03337936506308693,
            3.312141030830892e-05,
            0.03337936506308693,
            0.12299571463064736,
            0.2425286709491024,
            0.361355332385322,
            0.4558896648975086,
            0.5143332404576471,
            0.5338062945381444,
            0.5143332404576471,
            0.4558896648975086,
            0.361355332385322,
            0.2425286709491024,
            0.12299571463064736,
            0.03337936506308693,
            3.312141030830892e-05,
            0.03337936506308693,
            0.12299571463064736,
            0.2425286709491024,
            0.361355332385322,
            0.4558896648975086,
            0.5143332404576471,
            0.5143335041925218,
            0.4941332353510971,
            0.4332059932182552,
            0.3348170495114367,
            0.21218535348294496,
            0.09035906274707312,
            7.243313364039536e-05,
            -0.033360395246574026,
            -6.541045906330814e-05,
            0.09029436561414515,
            0.21229036288423697,
            0.33492703926962997,
            0.4331524868457033,
            0.4940043660514312,
            0.5143335041925218,
            0.4941332353510971,
            0.4332059932182552,
            0.3348170495114367,
            0.21218535348294496,
            0.09035906274707312,
            7.243313364039536e-05,
            -0.033360395246574026,
            -6.541045906330814e-05,
            0.09029436561414515,
            0.21229036288423697,
            0.33492703926962997,
            0.4331524868457033,
            0.4940043660514312,
            0.4558901719620704,
            0.4332064419182462,
            0.3652936002496113,
            0.2572420430107729,
            0.12603365341847775,
            3.988443059027361e-05,
            -0.09030599217747738,
            -0.12304749030954365,
            -0.0903710040631275,
            6.547802016154019e-06,
            0.12607838425673243,
            0.25729298428801295,
            0.3652742183507669,
            0.4331526208569593,
            0.4558901719620704,
            0.4332064419182462,
            0.3652936002496113,
            0.2572420430107729,
            0.12603365341847775,
            3.988443059027361e-05,
            -0.09030599217747738,
            -0.12304749030954365,
            -0.0903710040631275,
            6.547802016154019e-06,
            0.12607838425673243,
            0.25729298428801295,
            0.3652742183507669,
            0.4331526208569593,
            0.3613552969194428,
            0.3348173073859242,
            0.25724218067639476,
            0.1381876611949493,
            5.773209641329358e-05,
            -0.12604479816385653,
            -0.21230171644881735,
            -0.24257018580604972,
            -0.21219741687111823,
            -0.12600063644359535,
            -2.987002690977213e-05,
            0.13810282421615028,
            0.25729255562000325,
            0.3349265895818865,
            0.3613552969194428,
            0.3348173073859242,
            0.25724218067639476,
            0.1381876611949493,
            5.773209641329358e-05,
            -0.12604479816385653,
            -0.21230171644881735,
            -0.24257018580604972,
            -0.21219741687111823,
            -0.12600063644359535,
            -2.987002690977213e-05,
            0.13810282421615028,
            0.25729255562000325,
            0.3349265895818865,
            0.24252758863554072,
            0.21218477789811463,
            0.1260333418344299,
            5.745631487959596e-05,
            -0.13811898228429315,
            -0.25732271065191387,
            -0.334922474638022,
            -0.36132615714233896,
            -0.334813201139448,
            -0.25727234336383464,
            -0.13820381861118647,
            -3.0139715787555476e-05,
            0.12607750812441676,
            0.2122890785823187,
            0.24252758863554072,
            0.21218477789811463,
            0.1260333418344299,
            5.745631487959596e-05,
            -0.13811898228429315,
            -0.25732271065191387,
            -0.334922474638022,
            -0.36132615714233896,
            -0.334813201139448,
            -0.25727234336383464,
            -0.13820381861118647,
            -3.0139715787555476e-05,
            0.12607750812441676,
            0.2122890785823187,
            0.1229940813536636,
            0.0903578903162613,
            3.912338469048196e-05,
            -0.1260455175336118,
            -0.25732331413795534,
            -0.3653193201523683,
            -0.43314139985310995,
            -0.4558397622801255,
            -0.4331952354400038,
            -0.36533871299662585,
            -0.25727236861153485,
            -0.1260007757896456,
            5.7907677915647984e-06,
            0.09029287589965794,
            0.1229940813536636,
            0.0903578903162613,
            3.912338469048196e-05,
            -0.1260455175336118,
            -0.25732331413795534,
            -0.3653193201523683,
            -0.43314139985310995,
            -0.4558397622801255,
            -0.4331952354400038,
            -0.36533871299662585,
            -0.25727236861153485,
            -0.1260007757896456,
            5.7907677915647984e-06,
            0.09029287589965794,
            0.033377964600033984,
            7.137716520947608e-05,
            -0.09030664335625473,
            -0.21230246935085098,
            -0.3349234765131971,
            -0.43314211303823985,
            -0.49400396401293645,
            -0.5143410317582447,
            -0.49413284490992077,
            -0.43319562812434437,
            -0.3348134833189486,
            -0.2121974512323343,
            -0.09037133733605603,
            -6.646850847494364e-05,
            0.033377964600033984,
            7.137716520947608e-05,
            -0.09030664335625473,
            -0.21230246935085098,
            -0.3349234765131971,
            -0.43314211303823985,
            -0.49400396401293645,
            -0.5143410317582447,
            -0.49413284490992077,
            -0.43319562812434437,
            -0.3348134833189486,
            -0.2121974512323343,
            -0.09037133733605603,
            -6.646850847494364e-05,
            3.198000217860292e-05,
            -0.03336119621623773,
            -0.12304777774841556,
            -0.24257052516889435,
            -0.36132694779050867,
            -0.4558406089198511,
            -0.5143413699393723,
            -0.5338555503444483,
            -0.5143413699393726,
            -0.4558406089198511,
            -0.36132694779050867,
            -0.24257052516889435,
            -0.12304777774841556,
            -0.03336119621623773,
            3.198000217860292e-05,
            -0.03336119621623773,
            -0.12304777774841556,
            -0.24257052516889435,
            -0.36132694779050867,
            -0.4558406089198511,
            -0.5143413699393723,
            -0.5338555503444483,
            -0.5143413699393726,
            -0.4558406089198511,
            -0.36132694779050867,
            -0.24257052516889435,
            -0.12304777774841556,
            -0.03336119621623773,
            0.033377964600033984,
            -6.646850847494364e-05,
            -0.09037133733605603,
            -0.2121974512323343,
            -0.3348134833189486,
            -0.43319562812434437,
            -0.49413284490992077,
            -0.5143410317582447,
            -0.49400396401293645,
            -0.43314211303823985,
            -0.3349234765131971,
            -0.21230246935085098,
            -0.09030664335625473,
            7.137716520947608e-05,
            0.033377964600033984,
            -6.646850847494364e-05,
            -0.09037133733605603,
            -0.2121974512323343,
            -0.3348134833189486,
            -0.43319562812434437,
            -0.49413284490992077,
            -0.5143410317582447,
            -0.49400396401293645,
            -0.43314211303823985,
            -0.3349234765131971,
            -0.21230246935085098,
            -0.09030664335625473,
            7.137716520947608e-05,
            0.1229940813536636,
            0.09029287589965794,
            5.7907677915647984e-06,
            -0.1260007757896456,
            -0.25727236861153485,
            -0.36533871299662585,
            -0.4331952354400038,
            -0.4558397622801255,
            -0.4331413998531102,
            -0.3653193201523683,
            -0.2573233141379556,
            -0.1260455175336118,
            3.912338469048196e-05,
            0.0903578903162613,
            0.1229940813536636,
            0.09029287589965794,
            5.7907677915647984e-06,
            -0.1260007757896456,
            -0.25727236861153485,
            -0.36533871299662585,
            -0.4331952354400038,
            -0.4558397622801255,
            -0.4331413998531102,
            -0.3653193201523683,
            -0.2573233141379556,
            -0.1260455175336118,
            3.912338469048196e-05,
            0.0903578903162613,
            0.24252758863554072,
            0.2122890785823187,
            0.12607750812441676,
            -3.0139715787555476e-05,
            -0.13820381861118647,
            -0.25727234336383464,
            -0.334813201139448,
            -0.36132615714233896,
            -0.334922474638022,
            -0.25732271065191387,
            -0.13811898228429315,
            5.745631487959596e-05,
            0.1260333418344299,
            0.21218477789811463,
            0.24252758863554072,
            0.2122890785823187,
            0.12607750812441676,
            -3.0139715787555476e-05,
            -0.13820381861118647,
            -0.25727234336383464,
            -0.334813201139448,
            -0.36132615714233896,
            -0.334922474638022,
            -0.25732271065191387,
            -0.13811898228429315,
            5.745631487959596e-05,
            0.1260333418344299,
            0.21218477789811463,
            0.3613552969194428,
            0.3349265895818865,
            0.25729255562000325,
            0.13810282421615028,
            -2.987002690973409e-05,
            -0.12600063644359535,
            -0.21219741687111823,
            -0.24257018580604972,
            -0.21230171644881735,
            -0.12604479816385653,
            5.773209641331261e-05,
            0.1381876611949493,
            0.25724218067639476,
            0.3348173073859242,
            0.3613552969194428,
            0.3349265895818865,
            0.25729255562000325,
            0.13810282421615028,
            -2.987002690973409e-05,
            -0.12600063644359535,
            -0.21219741687111823,
            -0.24257018580604972,
            -0.21230171644881735,
            -0.12604479816385653,
            5.773209641331261e-05,
            0.1381876611949493,
            0.25724218067639476,
            0.3348173073859242,
            0.4558901719620704,
            0.4331526208569593,
            0.3652742183507669,
            0.25729298428801295,
            0.12607838425673243,
            6.547802016154019e-06,
            -0.0903710040631275,
            -0.12304749030954365,
            -0.09030599217747738,
            3.988443059027361e-05,
            0.12603365341847775,
            0.2572420430107729,
            0.3652936002496113,
            0.4332064419182462,
            0.4558901719620704,
            0.4331526208569593,
            0.3652742183507669,
            0.25729298428801295,
            0.12607838425673243,
            6.547802016154019e-06,
            -0.0903710040631275,
            -0.12304749030954365,
            -0.09030599217747738,
            3.988443059027361e-05,
            0.12603365341847775,
            0.2572420430107729,
            0.3652936002496113,
            0.4332064419182462,
            0.514333504192522,
            0.4940043660514312,
            0.4331524868457033,
            0.33492703926962997,
            0.21229036288423697,
            0.09029436561414515,
            -6.541045906328913e-05,
            -0.033360395246574026,
            7.243313364037636e-05,
            0.09035906274707312,
            0.21218535348294496,
            0.3348170495114367,
            0.4332059932182552,
            0.4941332353510971,
            0.514333504192522,
            0.4940043660514312,
            0.4331524868457033,
            0.33492703926962997,
            0.21229036288423697,
            0.09029436561414515,
            -6.541045906328913e-05,
            -0.033360395246574026,
            7.243313364037636e-05,
            0.09035906274707312,
            0.21218535348294496,
            0.3348170495114367,
            0.4332059932182552,
            0.4941332353510971
        ]
    ]
}

==> anc/inhom_config_Nt_24_Ns_28_mu_1.041_nu_0.050_global.json <==
{
    "a [sigma0]": 0.3649,
    "L [sigma0]": 10.22,
    "Ns": 28,
    "T [sigma0]": 0.11419905351824443,
    "mu [sigma0]": 1.0414953680863892,
    "mu45 [sigma0]": 0.049999999999999996,
    "minimum type": "global",
    "columns": [
        "$x_1 \\sigma_0$",
        "$x_2 \\sigma_0$",
        "$\\sigma/\\sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122
        ],
        [
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122
        ],
        [
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251397281239e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251415822381e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251397281239e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251415822381e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698906018,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698906018,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251379778503e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999465,
            0.4387863090999465,
            0.35774263719922816,
            0.20258973948525708,
            -6.25725143332512e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.4387863186886707,
            -0.4387863186886707,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251379778503e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999465,
            0.4387863090999465,
            0.35774263719922816,
            0.20258973948525708,
            -6.25725143332512e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.4387863186886707,
            -0.4387863186886707,
            -0.28835746776456966,
            -0.10458238698906018,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698906018,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.2025897514202735,
            -6.257251424317826e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251388785795e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251424317826e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251388785795e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.40826299715867975,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744716,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.40826299715867975,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744716,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -6.257251425569774e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251387533848e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251425569774e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251387533848e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.40826299715867975,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744716,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.40826299715867975,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744716,
            -0.28835746776456966,
            -0.10458238698905992,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251433033901e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.2572513800697185e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251433033901e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.2572513800697185e-09,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698906018,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698906018,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.25725140655181e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.25725140655181e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.25725140655181e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.25725140655181e-09,
            0.20258973948525708,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698906018,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698906018,
            0.10458237462697582,
            0.2883574564466839,
            0.4387863090999465,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251410783709e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.4387863186886707,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251402319916e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999465,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251410783709e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.4387863186886707,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251402319916e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251415822381e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251397281239e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251415822381e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251397281239e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698906018,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698906018,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.35774263719922816,
            0.20258973948525708,
            -6.25725143332512e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.4387863186886707,
            -0.4387863186886707,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251379778503e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999465,
            0.4387863090999465,
            0.35774263719922816,
            0.20258973948525708,
            -6.25725143332512e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.4387863186886707,
            -0.4387863186886707,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251379778503e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999465,
            0.4387863090999465,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698906018,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698906018,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.20258973948525708,
            -6.257251388785795e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251424317826e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251388785795e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251424317826e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744716,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.40826299715867975,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744716,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.40826299715867975,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            -6.257251387533848e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251425569774e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251387533848e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251425569774e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744716,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.40826299715867975,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744716,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.40826299715867975,
            0.2883574564466839,
            0.10458237462697582,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.2572513800697185e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251433033901e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.2572513800697185e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251433033901e-09,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698906018,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698905992,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698906018,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.25725140655181e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.25725140655181e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.43878631868867096,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.25725140655181e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999468,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.25725140655181e-09,
            -0.2025897514202735,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698906018,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4082630071744713,
            -0.4489758464560862,
            -0.4082630071744713,
            -0.28835746776456966,
            -0.10458238698906018,
            0.10458237462697582,
            0.2883574564466839,
            0.4082629971586794,
            0.4489758370197807,
            0.4082629971586794,
            0.2883574564466839,
            0.10458237462697582,
            -0.10458238698905992,
            -0.28835746776456966,
            -0.4387863186886707,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251402319916e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999465,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251410783709e-09,
            -0.2025897514202735,
            -0.3577426478321507,
            -0.4387863186886707,
            -0.43878631868867096,
            -0.3577426478321507,
            -0.2025897514202735,
            -6.257251402319916e-09,
            0.20258973948525708,
            0.35774263719922816,
            0.4387863090999465,
            0.4387863090999468,
            0.35774263719922816,
            0.20258973948525708,
            -6.257251410783709e-09,
            -0.2025897514202735,
            -0.3577426478321507
        ]
    ]
}

==> anc/inhom_config_Nt_24_Ns_28_mu_1.041_nu_0.250_global.json <==
{
    "a [sigma0]": 0.3649,
    "L [sigma0]": 10.22,
    "Ns": 28,
    "T [sigma0]": 0.11419905351824443,
    "mu [sigma0]": 1.0414953680863892,
    "mu45 [sigma0]": 0.25000548155456886,
    "minimum type": "global",
    "columns": [
        "$x_1 \\sigma_0$",
        "$x_2 \\sigma_0$",
        "$\\sigma/\\sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122
        ],
        [
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122
        ],
        [
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432,
            0.10782779144295537,
            0.09723880051916432,
            0.06743022250356301,
            0.024105319971381624,
            -0.024105304881149755,
            -0.06743018783985419,
            -0.097238741447729,
            -0.10782772150905963,
            -0.097238741447729,
            -0.06743018783985419,
            -0.024105304881149755,
            0.024105319971381624,
            0.06743022250356301,
            0.09723880051916432
        ]
    ]
}

==> anc/inhom_config_Nt_24_Ns_28_mu_1.083_nu_0.000_global.json <==
{
    "a [sigma0]": 0.3649,
    "L [sigma0]": 10.22,
    "Ns": 28,
    "T [sigma0]": 0.11419905351824443,
    "mu [sigma0]": 1.0826070273529573,
    "mu45 [sigma0]": 0.0,
    "minimum type": "global",
    "columns": [
        "$x_1 \\sigma_0$",
        "$x_2 \\sigma_0$",
        "$\\sigma/\\sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.36486,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            0.72972,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.09458,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.45944,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            1.8243,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.18916,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.55402,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            2.91888,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.2837400000000003,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            3.6486,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.01346,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.37832,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            4.743180000000001,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.10804,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.4729,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            5.83776,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.2026200000000005,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.567480000000001,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            6.93234,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.2972,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            7.66206,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.02692,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.39178,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            8.75664,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.121500000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.486360000000001,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122,
            9.85122
        ],
        [
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122,
            0.0,
            0.36486,
            0.72972,
            1.09458,
            1.45944,
            1.8243,
            2.18916,
            2.55402,
            2.91888,
            3.2837400000000003,
            3.6486,
            4.01346,
            4.37832,
            4.743180000000001,
            5.10804,
            5.4729,
            5.83776,
            6.2026200000000005,
            6.567480000000001,
            6.93234,
            7.2972,
            7.66206,
            8.02692,
            8.39178,
            8.75664,
            9.121500000000001,
            9.486360000000001,
            9.85122
        ],
        [
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937427,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937427,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937427,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937427,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997,
            -0.15089859426975086,
            -0.16735425027081427,
            -0.15089859426975086,
            -0.1046079689577997,
            -0.037386499643549856,
            0.03738650036317354,
            0.10460796967742311,
            0.15089859498937455,
            0.16735425099043796,
            0.15089859498937455,
            0.10460796967742311,
            0.03738650036317354,
            -0.037386499643549856,
            -0.1046079689577997
        ]
    ]
}
